Vector balancing in convex order

We construct Koml\'os signing laws with discrepancy below $6.84$, independent Gaussian reference blocks and exponentially many balanced signings. One law preserves hard constraints and exact conditional means while its reference controls every joint convex cost. We resolve both Reis--Rothvoss Schatten conjectures. For $n$ symmetric $n\times n$ matrices, one prescribed-mean signing law bounds all centered Schatten discrepancies with sharp powers of $n$ and a universal constant. One Gaussian event of measure $e^{-O(n)}$ controls every unitarily invariant norm at the square-function radius. We prove Reis's volume-ratio conjecture: every $r$-dimensional quotient of the $a\times b$ trace-class unit ball has volume ratio $O(\sqrt{1+\min(a,b)/r})$. We resolve Nutz--Wang--Zhang's directional and supermartingale conjectures and the higher-dimensional Bass-flow conjecture. For square-integrable laws, full convex reference support is the universal finite-potential criterion in Tschiderer's $q$-Bass problem. Every driver, even atomic, admits one extended potential and shift for all maximal-covariance martingale optimizers of each irreducible pair with full terminal affine span. For Talagrand's problem, five copies of a compact balanced Gaussian half-mass set contain compact convex output of mass at least $3/4$, also in Wiener space. Cheeger's bound is asymptotically exact throughout subexponential Dirichlet spectral ranges of mixed weighted products. For standard Borel sources, a Blackwell-greatest perfectly private full-data release exists exactly when, after discarding conditional point masses, the rest coincide or share a two-point support. Under conditional atomlessness, existence is equivalent to independence. Covariance-matched analytic uniformly log-concave sources can have a greatest useful-data-only private release with infinite information, while no greatest full-data release exists.

==> anc/MANIFEST.json <==
{
  "files": [
    {
      "path": "README.txt",
      "bytes": 155,
      "sha256": "40ab8e169059ff025b703f4dc0efae6b42f94ed684dff5168df3fcfff0ea0d9d"
    },
    {
      "path": "certificates/README.txt",
      "bytes": 1527,
      "sha256": "1ef3769f0c2e12450c408fb8e81a784d524f7fd231d44649ad7d157fdeb8e01e"
    },
    {
      "path": "certificates/asymptotic/code/certify_coefficient.py",
      "bytes": 4551,
      "sha256": "af298247109a5228720d04f1073cdc1436bc11019e5dad9e21b7188e35bc5c80"
    },
    {
      "path": "certificates/asymptotic/code/certify_fourth_order.py",
      "bytes": 4588,
      "sha256": "68d118b62eaaa458e2a6c0a65baae064c6db945368af238799b6fca6817d4ff4"
    },
    {
      "path": "certificates/asymptotic/code/rational_bounds.py",
      "bytes": 4916,
      "sha256": "925ba140b9c6a06a1c11866f3d279232f7b8082a40c02999d1b355d86aecfdd4"
    },
    {
      "path": "certificates/asymptotic/new-results/fourth-order-certificate.json",
      "bytes": 2841,
      "sha256": "fe84df5c296112ed482195c4884d772c728ab86f2ed0d0478997b79c3c4c1fb0"
    },
    {
      "path": "certificates/code/certify_gaussian_envelopes.py",
      "bytes": 2137,
      "sha256": "ba124d8e6e0c071def835d3a4097ab87e5e7f72367596a3ed6929daf6852acb8"
    },
    {
      "path": "certificates/code/certify_information.py",
      "bytes": 3559,
      "sha256": "72a1343dff976efcf834f02d843f0c8a648c1a5ff221b894f673251f0c2f2684"
    },
    {
      "path": "certificates/code/certify_profile_graded.cpp",
      "bytes": 6296,
      "sha256": "f4957bd88372ccc61902ff2479cedd014c870c210534364e3529db76516b5e11"
    },
    {
      "path": "certificates/code/certify_universal.py",
      "bytes": 3060,
      "sha256": "9c0faba47bdb4c86fb1f7988ac092f9ffcdc328318ae7875ee031e884e4d3f76"
    },
    {
      "path": "certificates/code/check_second_pass.py",
      "bytes": 4168,
      "sha256": "858758eebae9335e747c0304bd3947767612185543ba99e44f4a62d33cef979f"
    },
    {
      "path": "certificates/code/check_signing.py",
      "bytes": 1518,
      "sha256": "d1aadd847a301b1117d9c5a606c1ef9dade4ff38ac42eaa8bb1fa9604e4312a4"
    },
    {
      "path": "certificates/code/comparison_certificate.py",
      "bytes": 2332,
      "sha256": "3ad13948156de0a46f1b16306c17073ba7e2439d31995b0776d9f271af9e5ddf"
    },
    {
      "path": "certificates/code/example-matrix.json",
      "bytes": 44,
      "sha256": "f14e05c0711fa877bcd54428b757b0e4970c2a23b773a056e241affdfc4e6776"
    },
    {
      "path": "certificates/code/fast_polynomial.py",
      "bytes": 1102,
      "sha256": "45be2839269d49b435b343ae1aafa32f265adc857daf03d40caa677749d36ce8"
    },
    {
      "path": "certificates/code/global_certificate.py",
      "bytes": 3973,
      "sha256": "531d86c60b16d90784e3cf12d9ec8fcfaf4460e85a3dc12deab7560e3ea3eee5"
    },
    {
      "path": "certificates/code/interval_math.hpp",
      "bytes": 4263,
      "sha256": "4c4519f5f52284ca0dca3fe518044563976fe2049aadeb9cda98032d93b59c70"
    },
    {
      "path": "certificates/code/mpfr_compat.h",
      "bytes": 1783,
      "sha256": "40b5e311db5abacaba2db193aeadced48340bb5c6851fe734884cfcc1bcbd9c7"
    },
    {
      "path": "certificates/code/parent_reference.py",
      "bytes": 6529,
      "sha256": "b6d305d22eba687d2bd21ee5f09d0a7d292a2d2f403d482bc570d6c385c5e755"
    },
    {
      "path": "certificates/code/rational_bounds.py",
      "bytes": 4916,
      "sha256": "925ba140b9c6a06a1c11866f3d279232f7b8082a40c02999d1b355d86aecfdd4"
    },
    {
      "path": "certificates/code/response-certificate/continuous_parity_reference.py",
      "bytes": 8634,
      "sha256": "36a12cbc0b6cc8e7f5e31d36729ed8dd97f40ec1796d36f1c8e61316345de922"
    },
    {
      "path": "certificates/code/response-certificate/cosine_calibrated_parity.py",
      "bytes": 4912,
      "sha256": "2e72c4d101af0f91837f67581aabfe572b23c944e456d314e09c6215ab127cd0"
    },
    {
      "path": "certificates/code/response-certificate/exact_coins.py",
      "bytes": 5040,
      "sha256": "5f7ebcb2df95e248ba796acbeb5c7d8ded7da44bc1995c2809ce6865bcd965e4"
    },
    {
      "path": "certificates/code/response-certificate/product_reference.py",
      "bytes": 7357,
      "sha256": "8e9729b0ac0a1121035e59badebe27da2e477acb897b5d0a87b7347a18ad9e87"
    },
    {
      "path": "certificates/code/response-certificate/r10_auxiliary_certificate.py",
      "bytes": 2713,
      "sha256": "21e87d59a270649a4b75784c8211393aec0a157187f23c43b1674d570625e05f"
    },
    {
      "path": "certificates/code/response-certificate/r9_capacity_certificate.py",
      "bytes": 3636,
      "sha256": "474ffb4355ef5e0945253298f919f9b281e7923b665a777451b2821ef54b04b5"
    },
    {
      "path": "certificates/code/response-certificate/rational_intervals.py",
      "bytes": 4361,
      "sha256": "f8ebb91426a95baae5d80cbe6bf1d4547a195f95e1000a3687057664dff636b4"
    },
    {
      "path": "certificates/code/signing.py",
      "bytes": 3646,
      "sha256": "55787b1dbe3c1a7c1070201506ede6c0f265236adc85859b48f0e8f4ee15cc6e"
    },
    {
      "path": "certificates/code/trial.json",
      "bytes": 232,
      "sha256": "a1cb85cc5c7b8d6658eb3e147b2db0bb9751aabbc810fe145add32d4b3aae6a3"
    },
    {
      "path": "certificates/reproduce.py",
      "bytes": 6077,
      "sha256": "9fcf350bc4daf54db9497a869d78594ff15cbb4eb10d4988f9f307376e825d9e"
    },
    {
      "path": "certificates/results/auxiliary-certificate.json",
      "bytes": 1533,
      "sha256": "6343a7c3ee0e30be9ca2927426189e921c0557cef943a31a22049f1416e444fa"
    },
    {
      "path": "certificates/results/auxiliary-variance.json",
      "bytes": 229,
      "sha256": "349646a51ee44c9d17198af521aca6875ab01942a78fdd6c98f5c5fdc0f8aa27"
    },
    {
      "path": "certificates/results/comparison-rerun.json",
      "bytes": 478,
      "sha256": "b31e9b5aa6ca7bb64454043ec72fda5b6e4ed21cf0c3a24d76777278e3d10798"
    },
    {
      "path": "certificates/results/comparison_bounds.json",
      "bytes": 478,
      "sha256": "b31e9b5aa6ca7bb64454043ec72fda5b6e4ed21cf0c3a24d76777278e3d10798"
    },
    {
      "path": "certificates/results/exact-signing-example.json",
      "bytes": 312,
      "sha256": "24712c72c582add1748c0ff6002b6df8fa5d779ecab637497d48469548f8a79c"
    },
    {
      "path": "certificates/results/gaussian-envelopes.json",
      "bytes": 1044,
      "sha256": "2a9439f8e56ad2f9e5b7f03f170bb7009a6fadaa2bf1c83ed75b6fbae65b56ac"
    },
    {
      "path": "certificates/results/information-certificate.json",
      "bytes": 4746,
      "sha256": "9ec43ca88efd30f35039ee3902e4dfd6c83add4552b8157ba0d15e98d43179f3"
    },
    {
      "path": "certificates/results/second-pass/auxiliary-variance.json",
      "bytes": 229,
      "sha256": "349646a51ee44c9d17198af521aca6875ab01942a78fdd6c98f5c5fdc0f8aa27"
    },
    {
      "path": "certificates/results/second-pass/comparison.json",
      "bytes": 478,
      "sha256": "b31e9b5aa6ca7bb64454043ec72fda5b6e4ed21cf0c3a24d76777278e3d10798"
    },
    {
      "path": "certificates/results/second-pass/exact-checks-and-coverage.json",
      "bytes": 986,
      "sha256": "62780d56ebe35c0ce50225781eab375879892f510daaaa29e50aa04a0ecc9da8"
    },
    {
      "path": "certificates/results/second-pass/exact-signing-example.json",
      "bytes": 313,
      "sha256": "1c60692fac9248d1020be434cb43c676224e4952eda72c0869dbf7ab32a1df5d"
    },
    {
      "path": "certificates/results/second-pass/final-source-panel-0.json",
      "bytes": 586,
      "sha256": "b29e30463270a83c7e0a0b8e4bee042ff9033ffa1a6825d3017e8c89b8088e07"
    },
    {
      "path": "certificates/results/second-pass/final-source-panel-511.json",
      "bytes": 588,
      "sha256": "4a53e376eb56c6abc0aa289816f5eeebbc9ad8a45460366b2afff0cf681977f1"
    },
    {
      "path": "certificates/results/second-pass/fourth-order-certificate.json",
      "bytes": 2841,
      "sha256": "fe84df5c296112ed482195c4884d772c728ab86f2ed0d0478997b79c3c4c1fb0"
    },
    {
      "path": "certificates/results/second-pass/gaussian-envelopes.json",
      "bytes": 1044,
      "sha256": "2a9439f8e56ad2f9e5b7f03f170bb7009a6fadaa2bf1c83ed75b6fbae65b56ac"
    },
    {
      "path": "certificates/results/second-pass/information-certificate.json",
      "bytes": 4746,
      "sha256": "9ec43ca88efd30f35039ee3902e4dfd6c83add4552b8157ba0d15e98d43179f3"
    },
    {
      "path": "certificates/results/second-pass/profile-0835-0-32.json",
      "bytes": 8265,
      "sha256": "5280db481209e154581794b52c8c9d24c2bc0d656529a31db1f1c3ad1b7f0712"
    },
    {
      "path": "certificates/results/second-pass/profile-0835-32-64.json",
      "bytes": 8275,
      "sha256": "8aff91dca8faf11a23f1c45a3daaed32ef36c21ca42b79e8a52d4786c582a140"
    },
    {
      "path": "certificates/results/second-pass/profile-0835-64-96.json",
      "bytes": 8275,
      "sha256": "937548689860e3e658e07228de23e559423c3b8cd30c0dfd7ee1fdb0eccb2591"
    },
    {
      "path": "certificates/results/second-pass/profile-0835-96-128.json",
      "bytes": 8310,
      "sha256": "c307d696779a2883d9a87ef0921eb72261ad21f29d47748f387a05a2dd3dde03"
    },
    {
      "path": "certificates/results/second-pass/profile-0835-refined-125.json",
      "bytes": 1335,
      "sha256": "9289f2e51458d113fe3c7cdb47e027ea387caf3931c0715f26827c3af14d3d97"
    },
    {
      "path": "certificates/results/second-pass/profile-0835-refined-126.json",
      "bytes": 1335,
      "sha256": "8f857e834e25cdd47d29ddd1629ff676bec01e6b478350ba8360b3c02b8ddcc4"
    },
    {
      "path": "certificates/results/second-pass/profile-0835-refined-127.json",
      "bytes": 1335,
      "sha256": "b20172c03a489e7821d377a6f33433831a925355e25cb1b5d7584906ad5718c1"
    },
    {
      "path": "certificates/results/second-pass/python-reruns.json",
      "bytes": 1573,
      "sha256": "30621da9562dc0c2468bf5cdcde426f6d22ccc695914285937b70d9327af452d"
    },
    {
      "path": "certificates/results/second-pass/reproduction-summary.json",
      "bytes": 2727,
      "sha256": "e74be1065e470a49b66afe67f88f59a5bf07691c688e2c876fd673cc5e2d52ba"
    },
    {
      "path": "certificates/results/second-pass/signing-checks.json",
      "bytes": 1823,
      "sha256": "8be30c8b46ad23d051cb0d0a5d29e747cba53166b542d0d329a6eb0a7b98083f"
    },
    {
      "path": "certificates/results/second-pass/universal-primal.json",
      "bytes": 1122,
      "sha256": "1c478cb843ce77c6b186c1375a148a4c8cf8487e420b55bd18870c3117afb03c"
    },
    {
      "path": "certificates/results/universal-primal.json",
      "bytes": 1122,
      "sha256": "13f91818e715d3a397a5230fdc6a49fd27a19425fe9e907c6c63b68e62ea73f3"
    }
  ],
  "stored_profile_check": {
    "gamma": "167/200",
    "C": "6.8383231851485",
    "cover": "[0,1]",
    "number_of_final_panels": 137,
    "refined_parent_panels": [
      125,
      126,
      127
    ],
    "minimum_lower_endpoint": "1.0189937442658467930968645538496e-5",
    "minimum_interval": [
      "31/32",
      "125/128"
    ],
    "all_positive": true,
    "all_intervals_exactly_cover_unit_interval": true
  },
  "original_files_unchanged": true
}


==> anc/README.txt <==
Numerical certificate code and recorded outputs. Start with certificates/README.txt. The manuscript is the single TeX file at the root of this submission.


==> anc/certificates/README.txt <==
Computational certificates for Vector balancing in convex order

The directories below contain the certificate programs and recorded numerical outputs supporting the manuscript's Gaussian reference comparisons and numerical constants. Files were retained from the complete research archive without changing their mathematical content. No manuscript TeX is needed by the certificate entry point.

Main entry point (from the certificates directory):
    python3 reproduce.py

The Python certificate calculations called by this entry point use the standard library. Recomputing the continuum profile also requires a C++17 compiler, MPFR 4.x and GMP. The entry point detects common Linux and macOS compiler/library locations.

To recompute the Python scalar checks and validate the stored profile enclosures without recomputing the MPFR profile:
    python3 reproduce.py --skip-profile-recompute

The auxiliary reference/capacity certificate tools are in code/response-certificate/. The fourth-order rational calculation is in asymptotic/code/.

The manuscript's results/comparison_bounds.json is provided as a byte-identical alias of the saved results/second-pass/comparison.json (7,939 accepted rectangles and 2,305 subdivisions).

The recorded outputs are from the original certificate computations. Ancillary packaging checked file identity, Python syntax and exact coverage/positivity of the stored profile, but did not rerun the complete MPFR computation. The stored reproduction-summary.json describes its own original run.


==> anc/certificates/asymptotic/code/certify_coefficient.py <==
"""Exact dyadic-polynomial enclosure of the cubic radius coefficient.

Only Python integer and Fraction arithmetic enter the certificate.
Cosine Taylor bounds and Bose integrals bound the remaining frequency integral.
"""
from __future__ import annotations
from fractions import Fraction as F
from math import factorial
from pathlib import Path
import json, time
from rational_bounds import I, PI, PHI0, SCALE as SI, decimal_bounds
S=1<<224
DEG=64

def cd(a,b): return -((-a)//b)
def norm(p): return sum(abs(v) for v in p.values())
def const(q):
    q=F(q);v=q.numerator*S//q.denominator
    return ({(0,0):v},1)
def mon(i,j,q=1):
    q=F(q);v=q.numerator*S//q.denominator
    return ({(i,j):v},1)
def iconst(q):
    q=I(q);v=(q.lo+q.hi)*(S//SI)//2
    e=max(abs(q.lo*(S//SI)-v),abs(q.hi*(S//SI)-v))
    return ({(0,0):v},e)
def add(A,B):
    p,e=A;q,f=B;r=p.copy()
    for a,v in q.items(): r[a]=r.get(a,0)+v
    return ({a:v for a,v in r.items() if v},e+f)
def scale(A,c):
    c=F(c);p,e=A
    r={a:v*c.numerator//c.denominator for a,v in p.items()}
    return ({a:v for a,v in r.items() if v},cd(abs(c.numerator)*e,c.denominator)+len(r))
def mul(A,B):
    p,e=A;q,f=B;raw={};dropped=0
    for (i,j),v in p.items():
        for (k,l),w in q.items():
            z=v*w
            if i+j+k+l>DEG: dropped+=abs(z)
            else:
                a=(i+k,j+l);raw[a]=raw.get(a,0)+z
    r={a:v//S for a,v in raw.items()}
    err=cd(norm(p)*f+norm(q)*e+e*f+dropped,S)+len(r)
    return ({a:v for a,v in r.items() if v},err)
def power(A,n):
    out=const(1)
    for _ in range(n): out=mul(out,A)
    return out

def exp_poly(A,N=24):
    p,e=A;L=F(norm(p)+e,S)
    assert L<2
    term=const(1);total=const(1)
    for j in range(1,N+1):
        term=scale(mul(term,A),F(1,j));total=add(total,term)
    tail=8*L**(N+1)/factorial(N+1)
    return total[0],total[1]+cd(tail.numerator*S,tail.denominator)

def integrate(A):
    p,e=A
    def moment(j):return F(0) if j%2 else F(2,j+1)
    total=sum((F(v,S)*(moment(i)-moment(i+j+1))/F(j+1) for (i,j),v in p.items()),F(0))
    return I(total-2*F(e,S),total+2*F(e,S))

def gaussian_even(B2,r):
    ans=const(0)
    for j in range(r+1):
        ans=add(ans,scale(power(B2,j),F(1,factorial(2*j)*2**(r-j)*factorial(r-j))))
    return ans

def main():
    t0=time.time()
    R=I(F('6.8383231851'),F('6.8383231852'));a0=3*PI/(2*R)
    hc=[F('-0.2765022959752712062'),F('-0.0005935651463657652'),F('0.0000085009936360202'),F('-0.0000001379669116675'),F('0.0000000033324446571')]
    hm=const(0);D=const(0)
    for j,c in enumerate(hc,1):
        hm=add(hm,add(mon(2*j,0,c/2),mon(0,2*j,c/2)))
        for ell in range(2*j): D=add(D,mon(2*j-1-ell,ell,c))
    diff=add(mon(0,1),mon(1,0,-1))
    a=mul(iconst(a0),diff);A2=mul(a,a)
    B=mul(iconst(1/(2*a0)),D);B2=mul(B,B)
    P=add(hm,scale(A2,F(-1,2)))
    E=exp_poly(P)
    ED=exp_poly(add(P,scale(B2,F(-1,2))))
    ilo=const(0);ihi=const(0)
    for r in range(5):
        term=scale(power(B2,r),F((-1)**r*2**r*factorial(r),factorial(2*r)))
        ihi=add(ihi,term)
        if r<4: ilo=add(ilo,term)
    bern=[F(1,12),F(-1,120),F(1,252),F(-1,240),F(1,132)]
    for r,c in enumerate(bern):
        term=scale(mul(power(A2,r+1),gaussian_even(B2,r)),c)
        ihi=add(ihi,term)
        if r<4: ilo=add(ilo,term)
    nl=integrate(mul(diff,mul(E,ilo)))
    nu=integrate(mul(diff,mul(E,ihi)))
    den=integrate(mul(diff,ED))
    base=2*R*PHI0/3
    gl=base*nl/den;gu=base*nu/den
    enclosure=I(gl.lo,gu.hi,raw=True)
    assert enclosure.lo>I(F('1.871')).hi
    assert enclosure.hi<I(F('1.872')).lo
    out={'R_interval':decimal_bounds(R,13),'gamma_interval':decimal_bounds(enclosure,18),
      'lower_integral':decimal_bounds(nl,25),'upper_integral':decimal_bounds(nu,25),'denominator_integral':decimal_bounds(den,25),
      'scale_bits':224,'polynomial_degree_cap':DEG,'exponential_order':24,
      'claim':'For the specified exact polynomial auxiliary, 1.871 < kappa(R)/Gprime(R) < 1.872 throughout the displayed R interval.',
      'method':'Integer dyadic coefficient arithmetic; global cosine Taylor inequalities; Bose integrals; exact triangle monomial integration. All polynomial truncation is charged to a coefficient-l1 error.',
      'raw_gamma_lower':str(F(enclosure.lo,SI)),'raw_gamma_upper':str(F(enclosure.hi,SI)),
      'elapsed_seconds':time.time()-t0}
    dest=Path(__file__).resolve().parents[1]/'results/coefficient-certificate.json'
    dest.write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))
if __name__=='__main__': main()


==> anc/certificates/asymptotic/code/certify_fourth_order.py <==
"""Exact rational-polynomial enclosure of the fourth-order radius coefficients.

No floating-point arithmetic enters any endpoint. Uses the R1 dyadic polynomial
arithmetic, with global cosine bounds integrated against positive measures.
"""
from __future__ import annotations
from fractions import Fraction as F
from pathlib import Path
import json
from math import factorial
from rational_bounds import I, PI, PHI0, SCALE as SI, decimal_bounds
from certify_coefficient import (const, mon, iconst, add, scale, mul, power,
                                exp_poly, integrate, gaussian_even)

BERN = [F(1,6),F(-1,30),F(1,42),F(-1,30),F(5,66),F(-691,2730)]
HC=[F('-0.2765022959752712062'),F('-0.0005935651463657652'),
    F('0.0000085009936360202'),F('-0.0000001379669116675'),
    F('0.0000000033324446571')]


def enclose(lower: I, upper: I) -> I:
    return I(lower.lo, upper.hi, raw=True)


def main() -> None:
    R=I(F('6.8383231851'),F('6.8383231852'))
    a0=3*PI/(2*R)
    hm=const(0); divided=const(0)
    for j,c in enumerate(HC,1):
        hm=add(hm,add(mon(2*j,0,c/2),mon(0,2*j,c/2)))
        for ell in range(2*j):
            divided=add(divided,mon(2*j-1-ell,ell,c))
    diff=add(mon(0,1),mon(1,0,-1))
    a=mul(iconst(a0),diff);A2=power(a,2)
    B=mul(iconst(1/(2*a0)),divided);B2=power(B,2)
    P=add(hm,scale(A2,F(-1,2)))
    E=exp_poly(P); ED=exp_poly(add(P,scale(B2,F(-1,2))))
    WE=mul(diff,E);WED=mul(diff,ED)
    den=integrate(WED)
    assert den.lo>0

    # I = integral x*coth(pi*x/a)*exp(-x*x/2)*cos(beta*x) dx.
    # I2 uses x**3 instead of x.
    # M_c = integral (a*a+x*x)*x*x*csch(pi*x/a)**2 * ... dx.
    i_bounds=[]; i2_bounds=[]; mc_bounds=[]
    for N in (3,4):
        ip=const(0);i2p=const(0);mcp=const(0)
        for r in range(N+1):
            br=power(B2,r);pr=gaussian_even(B2,r)
            ip=add(ip,scale(br,F((-1)**r*2**r*factorial(r),factorial(2*r))))
            i2p=add(i2p,scale(br,F((-1)**r*2**(r+1)*factorial(r+1),factorial(2*r))))
            ip=add(ip,scale(mul(power(A2,r+1),pr),BERN[r]/(2*r+2)))
            i2p=add(i2p,scale(mul(power(A2,r+2),pr),-BERN[r+1]/(2*r+4)))
            mcp=add(mcp,scale(mul(power(a,2*r+5),pr),BERN[r]-BERN[r+1]))
        i_bounds.append(ip);i2_bounds.append(i2p);mc_bounds.append(mcp)
    il,iu=i_bounds;i2l,i2u=i2_bounds;mcl,mcu=mc_bounds
    gamma=enclose(2*R*PHI0*integrate(mul(WE,il))/(3*den),
                  2*R*PHI0*integrate(mul(WE,iu))/(3*den))
    alpha=R*integrate(mul(WED,add(add(const(1),scale(B2,-1)),scale(A2,F(1,3)))))/(4*den)
    gpp_ratio=integrate(mul(WED,add(add(A2,scale(B2,-1)),const(-2))))/(R*den)
    # a <= 3*pi/R and (3*pi/R)**2 < 2 < 3, throughout the triangle.
    assert (3*PI/R*3*PI/R).hi<I(2).lo
    a_minus3=add(A2,const(-3))
    kpl=add(mul(a_minus3,iu),i2l)
    kpu=add(mul(a_minus3,il),i2u)
    kp_ratio=enclose(2*PHI0*integrate(mul(WE,kpl))/(3*den),
                     2*PHI0*integrate(mul(WE,kpu))/(3*den))
    poly=add(mul(A2,add(const(1),scale(B2,-1))),
             add(add(power(B2,2),scale(B2,-6)),const(3)))
    mu_gauss=R*integrate(mul(WED,poly))/(18*den)
    mu_ratio=enclose(mu_gauss+R*PHI0*integrate(mul(WE,mcl))/(9*PI*den),
                     mu_gauss+R*PHI0*integrate(mul(WE,mcu))/(9*PI*den))
    beta=gamma*kp_ratio-gamma*gamma*gpp_ratio/2-mu_ratio
    eta=alpha+beta
    quantities={'gamma':gamma,'alpha_S4':alpha,'beta_S3_squared':beta,
                'eta':eta,'Gsecond_over_Gprime':gpp_ratio,
                'kappa_prime_over_Gprime':kp_ratio,'mu33_over_Gprime':mu_ratio}
    out={
        'status':'Exact integer/dyadic polynomial certificate; every decimal endpoint is outward rounded.',
        'R_interval':decimal_bounds(R,13),
        'intervals':{k:decimal_bounds(v,18) for k,v in quantities.items()},
        'raw_intervals':{k:{'lower':str(F(v.lo,SI)),'upper':str(F(v.hi,SI))} for k,v in quantities.items()},
        'parameters':{'coefficient_scale_bits':224,'polynomial_degree_cap':64,
                      'exponential_order':24,'lower_cosine_degree':6,'upper_cosine_degree':8},
        'identities':{
            'radius':'Cq - gamma*S3 + alpha*S4 + beta*S3**2 + O(S5)',
            'equal_direction':'Cq - gamma/sqrt(m) + eta/m + O(m**(-3/2))',
            'eta':'alpha + gamma*(kappa_prime/Gprime) - gamma**2*(Gsecond/Gprime)/2 - mu/Gprime'
        }
    }
    assert eta.lo>I(F('0.740')).hi and eta.hi<I(F('0.744')).lo
    dest=Path(__file__).resolve().parents[1]/'new-results/fourth-order-certificate.json'
    dest.write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))
if __name__=='__main__':main()


==> anc/certificates/asymptotic/code/rational_bounds.py <==
"""Directed dyadic intervals, with rational Taylor remainders.

Every endpoint is an integer multiple of 2**-128. No floating-point
operation is used by the enclosure arithmetic or elementary functions.
"""
from __future__ import annotations
from fractions import Fraction as F
from math import factorial, isqrt

BITS=128; SCALE=1<<BITS

def floorq(x: F) -> int: return x.numerator*SCALE//x.denominator
def ceilq(x: F) -> int: return -((-x.numerator*SCALE)//x.denominator)
def cdiv(n: int,d: int) -> int: return -((-n)//d)

class I:
    __slots__=('lo','hi')
    def __init__(self, lo=0, hi=None, *, raw=False):
        if raw: self.lo,self.hi=lo,lo if hi is None else hi
        elif isinstance(lo,I) and hi is None: self.lo,self.hi=lo.lo,lo.hi
        else:
            self.lo=floorq(F(lo)); self.hi=ceilq(F(lo if hi is None else hi))
        if self.lo>self.hi: raise ValueError('reversed interval')
    def __add__(self, other):
        b=I(other); return I(self.lo+b.lo,self.hi+b.hi,raw=True)
    __radd__=__add__
    def __neg__(self): return I(-self.hi,-self.lo,raw=True)
    def __sub__(self,other): return self+-I(other)
    def __rsub__(self,other): return I(other)+-self
    def __mul__(self,other):
        b=I(other); p=[x*y for x in (self.lo,self.hi) for y in (b.lo,b.hi)]
        return I(min(p)//SCALE,cdiv(max(p),SCALE),raw=True)
    __rmul__=__mul__
    def inv(self):
        if self.lo<=0<=self.hi: raise ZeroDivisionError('interval contains zero')
        return I((SCALE*SCALE)//self.hi,cdiv(SCALE*SCALE,self.lo),raw=True)
    def __truediv__(self,other): return self*I(other).inv()
    def __rtruediv__(self,other): return I(other)*self.inv()
    def __pow__(self,n):
        if n<0:return (self.inv())**(-n)
        ans=I(1);base=self
        while n:
            if n&1:ans=ans*base
            n//=2
            if n:base=base*base
        return ans
    def point_lo(self):return I(self.lo,raw=True)
    def point_hi(self):return I(self.hi,raw=True)
    def fractions(self):return F(self.lo,SCALE),F(self.hi,SCALE)
    def __repr__(self):return f'I({self.lo}/{SCALE}, {self.hi}/{SCALE})'


def horner(cs, x):
    r=I(0)
    for c in reversed(cs): r=r*x+c
    return r

def atan_bracket(x: F, n: int=100):
    t=sum(((-1)**j*x**(2*j+1)/F(2*j+1) for j in range(n)),F(0))
    e=(-1)**n*x**(2*n+1)/F(2*n+1)
    return min(t,t+e),max(t,t+e)

al,au=atan_bracket(F(1,5),64);bl,bu=atan_bracket(F(1,239),20)
PI=I(16*al-4*bu,16*au-4*bl)
# sqrt(1/(2*pi)) via integer square roots with directed endpoints.
_v=(1/(2*PI)); PHI0=I(isqrt(_v.lo*SCALE),isqrt(_v.hi*SCALE)+1,raw=True)
EXP_COEFF=[I(F(1,factorial(n))) for n in range(65)]
EXP_TAIL=I(F(4)**65/F(factorial(65))/(1-F(4,66)))
PHI_COEFF=[I(F((-1)**n,2**n*factorial(n)*(2*n+1))) for n in range(41)]
# |x|<=3: alternating integral tail after n=40.
PHI_TAIL=I(F(3)**83/F(2**41*factorial(41)*83))
LOG_COEFF=[I(F(2,2*n+1)) for n in range(257)]
# For log arguments in [1/16,16], |u| <= 15/17.
LOG_TAIL=I(2*F(15,17)**515/F(515)/(1-F(15,17)**2))
L_COEFF=[I(F((-1)**n,n+1)) for n in range(65)]
L_TAIL=I(F(1,2)**65/F(66)/(1-F(1,2)))

def exp_point(x: I):
    if x.lo!=x.hi: raise ValueError('point needed')
    if x.lo<0:return exp_point(-x).inv()
    if x.hi>4*SCALE:raise ValueError('exp range')
    r=horner(EXP_COEFF,x)
    return I(r.lo,r.hi+EXP_TAIL.hi,raw=True)

def exp(x):
    x=I(x);return I(exp_point(x.point_lo()).lo,exp_point(x.point_hi()).hi,raw=True)

def Phi_point(x):
    if abs(x.lo)>3*SCALE:raise ValueError('Phi range')
    if x.lo<0:return 1-Phi_point(-x)
    integral=x*horner(PHI_COEFF,x*x)
    # Alternation gives a tighter lower error; symmetric interval is sufficient.
    integral=I(integral.lo-PHI_TAIL.hi,integral.hi+PHI_TAIL.hi,raw=True)
    return I(F(1,2))+PHI0*integral

def Phi(x):
    x=I(x);return I(Phi_point(x.point_lo()).lo,Phi_point(x.point_hi()).hi,raw=True)

def phi(x):
    x=I(x)
    if x.hi<0:return phi(-x)
    low=PHI0*exp(-I(max(abs(x.lo),abs(x.hi)),raw=True)**2/2)
    near=0 if x.lo<=0 else x.lo
    up=PHI0*exp(-I(near,raw=True)**2/2)
    return I(low.lo,up.hi,raw=True)

def log_point(x):
    if not SCALE//16<=x.lo<=16*SCALE:raise ValueError('log range')
    u=(x-1)/(x+1);r=u*horner(LOG_COEFF,u*u)
    return I(r.lo-LOG_TAIL.hi,r.hi+LOG_TAIL.hi,raw=True)

def log(x):
    x=I(x);return I(log_point(x.point_lo()).lo,log_point(x.point_hi()).hi,raw=True)

def L_point(x):
    if abs(x.lo)>SCALE//2:raise ValueError('log1p/x range')
    r=horner(L_COEFF,x)
    return I(r.lo-L_TAIL.hi,r.hi+L_TAIL.hi,raw=True)

def log1p_div(x):
    # x -> log(1+x)/x decreases, with continuous value 1 at zero.
    x=I(x);return I(L_point(x.point_hi()).lo,L_point(x.point_lo()).hi,raw=True)

def decimal_bounds(x: I, digits=22):
    d=10**digits
    lo=x.lo*d//SCALE;hi=cdiv(x.hi*d,SCALE)
    def fmt(n):
        sign='-' if n<0 else '';n=abs(n)
        return f'{sign}{n//d}.{n%d:0{digits}d}'
    return [fmt(lo),fmt(hi)]


==> anc/certificates/asymptotic/new-results/fourth-order-certificate.json <==
{
  "status": "Exact integer/dyadic polynomial certificate; every decimal endpoint is outward rounded.",
  "R_interval": [
    "6.8383231850999",
    "6.8383231852001"
  ],
  "intervals": {
    "gamma": [
      "1.871184648592587821",
      "1.871205064537938678"
    ],
    "alpha_S4": [
      "1.946112959841740922",
      "1.946112962582456292"
    ],
    "beta_S3_squared": [
      "-1.204444782155871700",
      "-1.204326889966039658"
    ],
    "eta": [
      "0.741668177685869222",
      "0.741786072616416634"
    ],
    "Gsecond_over_Gprime": [
      "-0.226531725049154433",
      "-0.226531724558268109"
    ],
    "kappa_prime_over_Gprime": [
      "-0.170532696208862093",
      "-0.170516423198243024"
    ],
    "mu33_over_Gprime": [
      "1.281849218291080731",
      "1.281924524214701912"
    ]
  },
  "raw_intervals": {
    "gamma": {
      "lower": "318365570584605134547831178227116440197/170141183460469231731687303715884105728",
      "upper": "636738088355417186787928932121578820701/340282366920938463463374607431768211456"
    },
    "alpha_S4": {
      "lower": "662227924270460865487906729820244835519/340282366920938463463374607431768211456",
      "upper": "662227925203077978564107859671184514251/340282366920938463463374607431768211456"
    },
    "beta_S3_squared": {
      "lower": "-204925660648787064907635395163803402409/170141183460469231731687303715884105728",
      "upper": "-409811204664176590224651031268150848155/340282366920938463463374607431768211456"
    },
    "eta": {
      "lower": "252376602972886735672635939492638030701/340282366920938463463374607431768211456",
      "upper": "15776045033681336771216051775189604131/21267647932558653966460912964485513216"
    },
    "Gsecond_over_Gprime": {
      "lower": "-77084751582409515450512648405341112567/340282366920938463463374607431768211456",
      "upper": "-77084751415369555409699222499270613133/340282366920938463463374607431768211456"
    },
    "kappa_prime_over_Gprime": {
      "lower": "-29014634751680471091464497127762871197/170141183460469231731687303715884105728",
      "upper": "-58023732084790556143111134914447625117/340282366920938463463374607431768211456"
    },
    "mu33_over_Gprime": {
      "lower": "218095343017921838698685769504914942705/170141183460469231731687303715884105728",
      "upper": "54527038914222082507144623846304692395/42535295865117307932921825928971026432"
    }
  },
  "parameters": {
    "coefficient_scale_bits": 224,
    "polynomial_degree_cap": 64,
    "exponential_order": 24,
    "lower_cosine_degree": 6,
    "upper_cosine_degree": 8
  },
  "identities": {
    "radius": "Cq - gamma*S3 + alpha*S4 + beta*S3**2 + O(S5)",
    "equal_direction": "Cq - gamma/sqrt(m) + eta/m + O(m**(-3/2))",
    "eta": "alpha + gamma*(kappa_prime/Gprime) - gamma**2*(Gsecond/Gprime)/2 - mu/Gprime"
  }
}


==> anc/certificates/code/certify_gaussian_envelopes.py <==
"""Exact enclosures for the optimal scalar Gaussian convex-order envelopes."""
from fractions import Fraction as F
from pathlib import Path
from math import isqrt
import json
from rational_bounds import I,PI,decimal_bounds
from global_certificate import COEFF
from certify_universal import density_poly

def sqrt_i(x):
    lo,hi=x.fractions();scale=1<<128
    a=isqrt((lo.numerator*scale*scale)//lo.denominator)
    b=isqrt((hi.numerator*scale*scale)//hi.denominator)+1
    return I(F(a,scale),F(b,scale))

rho,eps=density_poly()
z=sum((2*v/F(j+1) for j,v in enumerate(rho) if j%2==0),F(0))
zx=I(z-2*eps,z+2*eps);Z=3*zx
m=sum((v/F(j+2) for j,v in enumerate(rho)),F(0));mi=I(m-eps/2,m+eps/2)
absq=6*mi/zx;ac=I(F(1,2))-2/(PI**2)
vc=PI*(ac**2)/2;vq=PI*(absq**2)/2
slope=1/vq-sum(k*abs(c) for k,c in COEFF.items())/9
centre=Z-PI*absq
checks={'q_log_ratio_increasing':slope.lo>0,'q_centre_ratio_less_than_one':centre.lo>0,
        'cosine_centre_ratio_less_than_one':(1-PI*ac).lo>0,
        'cosine_log_ratio_initially_increasing':(1/vc-PI**2/2).lo>0}
out={'E_abs_auxiliary':decimal_bounds(absq,35),
     'cosine_gaussian_variance_factor':decimal_bounds(vc,35),
     'auxiliary_gaussian_variance':decimal_bounds(vq,35),
     'cosine_gaussian_std_factor':decimal_bounds(sqrt_i(vc),35),
     'auxiliary_gaussian_std':decimal_bounds(sqrt_i(vq),35),
     'q_log_ratio_derivative_lower':decimal_bounds(slope,35),
     'checks':checks,
     'arithmetic':'exact rational polynomial integrals with directed dyadic intervals'}
m2=sum((2*v/F(j+3) for j,v in enumerate(rho) if j%2==0),F(0))
variance=9*I(m2-2*eps/3,m2+2*eps/3)/zx
vr={'variance':decimal_bounds(variance,35),'upper_2_784448':variance.hi<I('2.784448').lo,
    'arithmetic':'exact rational polynomial integration with the stated Taylor remainder'}
assert vr['upper_2_784448']
results=Path(__file__).resolve().parents[1]/'results'
results.mkdir(parents=True,exist_ok=True)
(results/'auxiliary-variance.json').write_text(json.dumps(vr,indent=2)+'\n')
p=results/'gaussian-envelopes.json' 
p.write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2));assert all(checks.values())


==> anc/certificates/code/certify_information.py <==
"""Rational certificate for the stationary information and weighted count.

The fixed polynomial defining q is shared with the height certificate.
Only Python's standard library is used. The log-cosh polynomial is a
pointwise upper bound on the entire real line, by the Euler product.
"""
from fractions import Fraction as F
from math import factorial, lcm, comb
from pathlib import Path
import json
from parent_reference import H, rounded_interval, log_interval, serialize


def bernoulli(n: int) -> F:
    b = [F(1)]
    for m in range(1,n+1):
        b.append(-sum((F(comb(m+1,k))*b[k] for k in range(m)), F(0))/F(m+1))
    return b[n]


def moments(maximum: int, order: int = 28):
    """Enclose E_q (T/3)^(2k) by integrating an exponential polynomial."""
    h = [F(0)]*11
    for j, c in enumerate(H,1): h[2*j] = c
    assert sum(map(abs,h)) < F(3,10)
    denominator = lcm(*(c.denominator for c in h))
    terms = [(j,int(c*denominator)) for j,c in enumerate(h) if c]
    power = [1]
    values = [F(0)]*(maximum+1)
    for j in range(order+1):
        den = denominator**j*factorial(j)
        for k in range(maximum+1):
            values[k] += sum((F(2*a,d+2*k+1) for d,a in enumerate(power)
                              if a and d%2 == 0),F(0))/den
        if j < order:
            nxt = [0]*(len(power)+10)
            for d,a in enumerate(power):
                if a:
                    for ell,c in terms: nxt[d+ell] += a*c
            power = nxt
    # exp(|h|)<2; the integral of |x|^(2k) is 2/(2k+1).
    remainder = 2*F(3,10)**(order+1)/factorial(order+1)
    intervals = [(v-2*remainder/(2*k+1),v+2*remainder/(2*k+1))
                 for k,v in enumerate(values)]
    zlo,zhi = intervals[0]
    assert zlo>0
    return [(lo/zhi,hi/zlo) for lo,hi in intervals]


def certify():
    degree_half = 41  # odd truncation of log(1+y) is a global majorant.
    a = F(39,80)
    moments_q = moments(degree_half)
    coefficients = []
    lower,upper = F(0),F(0)
    for k in range(1,degree_half+1):
        c = F(2**(2*k)*(2**(2*k)-1))*bernoulli(2*k)/F(2*k*factorial(2*k))
        coefficients.append(c)
        c *= (3*a)**(2*k)
        terms = [c*v for v in moments_q[k]]
        lower += min(terms); upper += max(terms)
    information = rounded_interval(a-upper,a-lower)
    base = F(61473,50000)  # 1.22946
    logbase = log_interval(base)
    assert information[0] > logbase[1]
    variance = rounded_interval(9*moments_q[1][0],9*moments_q[1][1])
    result = {
        'arithmetic': 'Exact rational polynomial integration and logarithm series',
        'trial_a':str(a),'logcosh_majorant_degree':2*degree_half,
        'logcosh_majorant_coefficients':[str(c) for c in coefficients],
        'exponential_Taylor_order':28,
        'information_trial_lower_bound':serialize(information),
        'weighted_count_base':str(base), 'weighted_count_base_decimal':'1.22946',
        'log_base':serialize(logbase),
        'strict_gap':serialize(rounded_interval(information[0]-logbase[1],
                                              information[1]-logbase[0])),
        'auxiliary_variance':serialize(variance)
    }
    return result

if __name__ == '__main__':
    result=certify()
    target=Path(__file__).resolve().parents[1]/'results'/'information-certificate.json'
    target.parent.mkdir(exist_ok=True,parents=True)
    target.write_text(json.dumps(result,indent=2)+'\n')
    print('Information lower bound:', result['information_trial_lower_bound'])
    print('Certified weighted count base:',result['weighted_count_base_decimal'])


==> anc/certificates/code/certify_profile_graded.cpp <==
// Directed interval midpoint quadrature with a second-derivative remainder.
// The two differentiable variables are the auxiliary separation d and midpoint y.
#include "interval_math.hpp"
struct J {
 I v,dx,dy,dp,dxx,dyy;
 J(const I&a=I(0)):v(a){}
 J(int a):v(a){}
 static J X(const I&a){J r(a);r.dx=I(1);return r;}
 static J Y(const I&a){J r(a);r.dy=I(1);return r;}
 static J P(const I&a){J r(a);r.dp=I(1);return r;}
};
J operator+(const J&a,const J&b){J r;r.v=a.v+b.v;r.dx=a.dx+b.dx;r.dy=a.dy+b.dy;r.dp=a.dp+b.dp;r.dxx=a.dxx+b.dxx;r.dyy=a.dyy+b.dyy;return r;}
J operator-(const J&a){J r;r.v=-a.v;r.dx=-a.dx;r.dy=-a.dy;r.dp=-a.dp;r.dxx=-a.dxx;r.dyy=-a.dyy;return r;}
J operator-(const J&a,const J&b){return a+(-b);}
J operator*(const J&a,const J&b){J r;r.v=a.v*b.v;r.dx=a.dx*b.v+a.v*b.dx;r.dy=a.dy*b.v+a.v*b.dy;r.dp=a.dp*b.v+a.v*b.dp;r.dxx=a.dxx*b.v+I(2)*a.dx*b.dx+a.v*b.dxx;r.dyy=a.dyy*b.v+I(2)*a.dy*b.dy+a.v*b.dyy;return r;}
J compose(const J&a,const I&value,const I&first,const I&second){J r(value);r.dx=first*a.dx;r.dy=first*a.dy;r.dp=first*a.dp;r.dxx=second*sq(a.dx)+first*a.dxx;r.dyy=second*sq(a.dy)+first*a.dyy;return r;}
J invJ(const J&a){I q=inv(a.v);return compose(a,q,-sq(q),I(2)*q*sq(q));}
J operator/(const J&a,const J&b){return a*invJ(b);}
J expJ(const J&a){I v=expI(a.v);return compose(a,v,v,v);}
J logJ(const J&a){I q=inv(a.v);return compose(a,logI(a.v),q,-sq(q));}
J sqrtJ(const J&a){I v=sqrtI(a.v);return compose(a,v,inv(I(2)*v),-inv(I(4)*a.v*v));}
J sinJ(const J&a){return compose(a,sinI(a.v),cosI(a.v),-sinI(a.v));}
J cosJ(const J&a){return compose(a,cosI(a.v),-sinI(a.v),-cosI(a.v));}
J phiJ(const J&a){return J(PHI0)*expJ(-a*a/J(2));}
J PhiJ(const J&a){I f=phi(a.v);return compose(a,Phi(a.v),f,-a.v*f);}
J powerJ(J a,int n){J r(1);while(n){if(n&1)r=r*a;n>>=1;if(n)a=a*a;}return r;}
I absolute_upper(const I&a){I b=-a;return mpfr_cmp(a.hi,b.hi)>=0?a.high():b.high();}
struct GeoJ{J weight,qroot,div,b;};
GeoJ geometryJ(const J&d,const J&y){J x=(J(3)-d/J(2))*y,hd=d/J(2),av(0),div(0);vector<J>xp(11,J(1)),dp(11,J(1));for(int j=1;j<=10;j++){xp[j]=xp[j-1]*x;dp[j]=dp[j-1]*hd;}for(int j=0;j<5;j++){int k=2*j+2;J cc(HC[j]/powi(I(3),k));for(int ell=0;ell<=k;ell++){J term=cc*J(I(binom(k,ell)))*xp[k-ell];if(ell%2==0)av=av+term*dp[ell];else div=div+term*dp[ell-1];}}return {J(3)-d/J(2),expJ(av)/J(Z),div,hd*div};}
J gpJ(const J&R,const J&d,const GeoJ&g){J a=J(PI)/(J(2)*R)*d,beta=R/J(PI)*g.div;return J(2)/R*a*phiJ(a)*expJ(-beta*beta/J(2));}
J coreJ(const J&p,const I&gamma,const I&cap,const J&d,const GeoJ&g){J R=J(C)-J(gamma)*p;J a=J(PI)/(J(2)*R)*d,beta=R/J(PI)*g.div;
 J risk=expJ(g.b)*PhiJ(-a-beta)+expJ(-g.b)*PhiJ(-a+beta);
 J lm=phiJ(a)*expJ(-beta*beta/J(2))/(a*risk),om=sqrtJ(J(2)*lm-J(1)),z=a*J(cap);
 J v=om*sinJ(z),cs=cosJ(z);
 J delta=-om*z+logJ(v+cs+(v-cs)*expJ(-J(2)*(J(PI)-z)*om))-logJ(J(1)-expJ(-J(I(2)*PI)*om))+lm*z*z;
 delta=delta/J(powi(cap,3));
 J series=delta,term=delta;for(int k=2;k<=4;k++){term=term*delta*p/J(k);series=series+term;}
 J simpson=(gpJ(R,d,g)+J(4)*gpJ((R+J(C))/J(2),d,g)+gpJ(C,d,g))/J(6);
 return g.weight*g.qroot*(risk*series-J(gamma)*simpson);
}

int main(int argc,char**argv){try{
 int np=argc>1?stoi(argv[1]):128,nd=argc>2?stoi(argv[2]):128,ny=argc>3?stoi(argv[3]):24;
 int start=argc>4?stoi(argv[4]):0,stop=argc>5?stoi(argv[5]):np;I gamma=argc>6?I(argv[6]):I("0.835");
 I d0=I(1)/I(32),dy=I(1)/I(ny),rmin=C-gamma;
 // A rational geometric mesh near zero and uniform mesh elsewhere.
 vector<I>edges{d0};while(edges.back().upper()<0.5){I t=edges.back()*(I(1)+I(8)/I(nd));if(t.upper()>=0.5)t=I(1)/I(2);edges.push_back(t);}
 for(int i=1;i<=nd;i++)edges.push_back(I(1)/I(2)+I(11)*I(i)/(I(2)*I(nd)));
 I tail=gamma*inv(Z)*PHI0*PI/sq(rmin)*I(3)*sq(d0)/I(2);bool all=true;auto begin=chrono::steady_clock::now();
 cout<<"{\"method\":\"interval second-derivative midpoint, integrated parameter derivative, rational graded mesh, certified Simpson bound, fourth exponential minorant\",\"mpfr\":\""<<mpfr_get_version()<<"\",\"precision\":"<<PREC<<",\"gamma\":\""<<gamma.endpoint(false)<<"\",\"np\":"<<np<<",\"nd\":"<<nd<<",\"ny\":"<<ny<<",\"tail\":\""<<tail.endpoint(true)<<"\",\"panels\":[\n";
 vector<GeoJ> gis,gms; vector<J> djs,dmids; vector<I> widths;
 for(size_t i=0;i+1<edges.size();i++)for(int j=0;j<ny;j++){
  I di=hull(edges[i],edges[i+1]),yi=hull(I(j)/I(ny),I(j+1)/I(ny));
  J dj=J::X(di),yj=J::Y(yi),dm=J::X((edges[i]+edges[i+1])/I(2)),ym=J::Y((I(j)+I(1)/I(2))/I(ny));
  gis.push_back(geometryJ(dj,yj));gms.push_back(geometryJ(dm,ym));djs.push_back(dj);dmids.push_back(dm);widths.push_back(edges[i+1]-edges[i]);
 }
 for(int l=start;l<stop;l++){I p=hull(I(l)/I(np),I(l+1)/I(np)),pm=(I(2*l+1)/I(2*np)),R=C-gamma*p,cap=root3(p.high()).high(),sum(0),error(0),par(0);
  for(size_t i=0;i+1<edges.size();i++){I rowerr(0);
   for(int j=0;j<ny;j++){
   size_t ix=i*ny+j;const I&dd=widths[ix];const J&dj=djs[ix];const J&dmid=dmids[ix];const auto&gi=gis[ix];const auto&gm=gms[ix];
   J cell=coreJ(J(pm),gamma,cap,dj,gi),mid=coreJ(J(pm),gamma,cap,dmid,gm);
   J variable=coreJ(J::P(p),gamma,cap,dj,gi);
   par=par+variable.dp*dd*dy;
   I er=(sq(dd)*absolute_upper(cell.dxx)+sq(dy)*absolute_upper(cell.dyy))/I(24);
   I radial=(gi.weight*gi.qroot*gpJ(J(hull(R.low(),C.high())),dj,gi)).v;
   I rem=gamma*powi(C-R,4)*I(155)*radial/(I(2880)*powi(rmin,4));
   I whole=mid.v+hull(-er.high(),er.high())-hull(I(0),rem.high());
   sum=sum+whole*dd*dy;error=error+(er+rem)*dd*dy;rowerr=rowerr+er*dd*dy;
   }
   if(getenv("ROWS"))cerr<<"row "<<i<<" d "<<edges[i].lower()<<" err "<<rowerr.upper()<<"\n";
  }
  I pe=absolute_upper(par)/I(2*np);sum=sum-tail+hull(-pe.high(),pe.high());bool ok=mpfr_cmp_si(sum.lo,0)>0;all=all&&ok;
  if(l>start)cout<<",\n";cout<<"{\"index\":"<<l<<",\"lower\":\""<<sum.endpoint(false)<<"\",\"upper\":\""<<sum.endpoint(true)<<"\",\"spatial_error_upper\":\""<<error.endpoint(true)<<"\",\"parameter_error_upper\":\""<<pe.endpoint(true)<<"\",\"positive\":"<<(ok?"true":"false")<<"}"<<flush;
  cerr<<"panel "<<l<<" lower "<<sum.lower()<<" upper "<<sum.upper()<<" spatial "<<error.upper()<<" parameter "<<pe.upper()<<" sec "<<chrono::duration<double>(chrono::steady_clock::now()-begin).count()<<"\n";
 }
 cout<<"\n],\"all_positive\":"<<(all?"true":"false")<<"}\n";return all?0:2;
 }catch(const exception&e){cerr<<e.what()<<"\n";return 1;}}


==> anc/certificates/code/certify_universal.py <==
"""Exact primal integration for the specified optimized auxiliary density.
Every proof operation uses integers or directed dyadic intervals.
"""
from fractions import Fraction as F
from math import factorial
from pathlib import Path
import argparse,json,time
from rational_bounds import I,PI,PHI0,decimal_bounds
from global_certificate import COEFF
import fast_polynomial as fp

def mul1(p,q):
 r=[F(0)]*(len(p)+len(q)-1)
 for i,x in enumerate(p):
  if x:
   for j,y in enumerate(q):
    if y:r[i+j]+=x*y
 return r

def density_poly(n=30):
 h=[F(0)]*11
 for j,c in COEFF.items():h[j]=c
 power=[F(1)];ans=[F(1)]
 for j in range(1,n+1):
  power=mul1(power,h);ans += [F(0)]*max(0,len(power)-len(ans))
  for d,x in enumerate(power):ans[d]+=x/F(factorial(j))
 return ans,F(1,3)**(n+1)/factorial(n+1)

def certify(C,n=30):
 start=time.time();kt=PI/(2*C);kl,ku=kt.fractions();den=10**50
 k=F(-((-ku.numerator*den)//ku.denominator),den);assert k>=ku
 zf={(1,0):-3*k,(0,1):3*k}
 for degree,c in COEFF.items():
  for j in range(degree):
   ab=(degree-1-j,j);zf[ab]=zf.get(ab,F(0))-c/(6*k)
 assert sum(abs(c) for c in zf.values())<2
 z=fp.from_fraction(zf);z2=fp.mul(z,z);power=z;series=({},0)
 for j in range(n+1):
  if j:power=fp.mul(power,z2)
  series=fp.add(series,fp.scale(power,F((-1)**j,2**j*factorial(j)*(2*j+1))))
  if j%10==0:print('Taylor',j,'elapsed',time.time()-start,flush=True)
 ss,es=series;deg=max(a+b+1 for a,b in ss);pint=[0]*(deg+1);er=0
 for (a,b),v in ss.items():
  pint[a+b+1]+=2*v//(b+1);c=1+(-1)**(b+1)
  if c:pint[a]-=c*v//(b+1)
  er+=2
 epoly=F(2*es+er,fp.S)
 p=[I(F(v,fp.S))*PHI0*F(3,2) for v in pint];p[0]+=F(3,2)
 eps=F(3,2)*2**(2*n+3)/F(2**(n+1)*factorial(n+1)*(2*n+3))+F(3,4)*epoly
 rho,erho=density_poly();norm=sum((2*c/F(j+1) for j,c in enumerate(rho) if j%2==0),F(0))
 normi=I(norm-2*erho,norm+2*erho);num=I(0)
 for i,c in enumerate(p):
  moment=sum((2*x/F(i+j+1) for j,x in enumerate(rho) if (i+j)%2==0),F(0))
  num+=c*moment
 error=2*sum(abs(x) for x in rho)*eps+6*erho
 val=(num+I(-error,error))/normi
 # G is 9-Lipschitz and decreasing in k, so add one-sided rounding allowance.
 allowance=9*(I(k)-kt)
 trueval=I(val.lo,val.hi+max(0,allowance.hi),raw=True)
 return dict(radius=str(C),rational_k_upper=str(k),height_enclosure=decimal_bounds(trueval,35),
  height_endpoints=[str(x) for x in trueval.fractions()],strictly_above_one=trueval.lo>I(1).hi,
  Phi_series_n=n,gradient_degree=deg,density_series_n=30,normalizer_in_x=decimal_bounds(normi,35),
  uniform_gradient_error=str(eps),density_error=str(erho),elapsed_seconds=time.time()-start,
  arithmetic='224-bit fixed-point polynomial arithmetic and 128-bit directed dyadic intervals')
if __name__=='__main__':
 a=argparse.ArgumentParser();a.add_argument('--radius',default='6.8383231851485');a.add_argument('--output',default='results/universal-primal.json');args=a.parse_args()
 out=certify(F(args.radius));p=Path(args.output);p.parent.mkdir(parents=True,exist_ok=True);p.write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out,indent=2));assert out['strictly_above_one']


==> anc/certificates/code/check_second_pass.py <==
#!/usr/bin/env python3
"""Exact rational checks and coverage of the second-pass profile certificate."""
from __future__ import annotations
from fractions import Fraction as F
from math import comb, factorial
from pathlib import Path
from decimal import Decimal
import argparse, json

ROOT=Path(__file__).resolve().parents[1]

def polynomial_certificate():
    # Dictionary of coefficients in the dimensionless variables X and Y.
    p={(0,0):F(1)}
    for k in range(4):
        out={}
        def add(ij,c): out[ij]=out.get(ij,F(0))+c
        for (i,j),c in p.items():
            add((i,j),(-2-k-2*i+2*j)*c)
            add((i+1,j),2*c);add((i,j+1),-2*c)
        p={ij:c for ij,c in out.items() if c}
    coefficients=[]
    for i in range(5):
        for j in range(5):
            coefficients.append(sum(c*F(5,4)**a*F(1,10)**b*F(comb(i,a),comb(4,a))*F(comb(j,b),comb(4,b))
                for (a,b),c in p.items() if a<=i and b<=j))
    assert min(coefficients)==-F(771487,5000)
    assert max(coefficients)==F(82886,625)
    assert all(abs(c)<155 for c in coefficients)
    def L(a):return sum((-1)**k*a**(2*k+1)/F(2**k*factorial(k)*(2*k+1)) for k in range(6))
    scalar1=L(F(7,6))-F(251,100)*F(3,8)
    scalar2=L(F(1,3))-F(251,100)*F(1,8)
    assert scalar1==F(541338378293,76622738227200)>0
    assert scalar2==F(3538720799,261894124800)>0
    assert F(112,81)>F(49,36)
    assert F(11,1488)-F(6,1000)==F(259,186000)>0
    # Square the bound used in the nonconvex Gaussian-reference example.
    assert (F(31,32)+F(3,1984))**2>=F(241,256)
    # Gaussian-body improvement: sqrt(2*pi)/12 > 1/5, using pi>3.
    assert F(6,144)>F(1,25)
    return {'P4_power_coefficients':{f'{i},{j}':str(c) for (i,j),c in sorted(p.items())},
            'bernstein_min':str(min(coefficients)), 'bernstein_max':str(max(coefficients)),
            'bernstein_abs_bound':'155','scalar_normal_checks':[str(scalar1),str(scalar2)],
            'nonconvexity_gap':'259/186000','all_exact_checks_passed':True}

def profile_coverage(folder):
    panels=[]; failed=[]
    for a in (0,32,64,96):
        path=folder/f'profile-0835-{a}-{a+32}.json';data=json.loads(path.read_text())
        assert abs(Decimal(data['gamma'])-Decimal('0.835')) < Decimal('1e-27')
        assert (data['np'],data['nd'],data['ny'],data['precision'])==(128,128,24,96)
        assert [x['index'] for x in data['panels']]==list(range(a,a+32))
        for panel in data['panels']:
            if panel['positive']:
                assert Decimal(panel['lower'])>0
                panels.append((F(panel['index'],128),F(panel['index']+1,128),panel,path.name))
            else: failed.append(panel['index'])
    for parent in failed:
        path=folder/f'profile-0835-refined-{parent}.json';data=json.loads(path.read_text())
        assert (data['np'],data['nd'],data['ny'],data['precision'])==(512,192,32,96)
        assert data['all_positive']
        assert [x['index'] for x in data['panels']]==list(range(4*parent,4*parent+4))
        for panel in data['panels']:
            assert panel['positive'] and Decimal(panel['lower'])>0
            panels.append((F(panel['index'],512),F(panel['index']+1,512),panel,path.name))
    panels.sort(key=lambda t:t[0]);at=F(0)
    for left,right,_,_ in panels:
        assert left==at and right>left
        at=right
    assert at==1
    smallest=min(panels,key=lambda t:Decimal(t[2]['lower']))
    return {'gamma':'167/200','C':'6.8383231851485','cover':'[0,1]',
            'number_of_final_panels':len(panels),'refined_parent_panels':failed,
            'minimum_lower_endpoint':smallest[2]['lower'],
            'minimum_interval':[str(smallest[0]),str(smallest[1])],
            'all_positive':True,'all_intervals_exactly_cover_unit_interval':True}

def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--folder',type=Path,default=ROOT/'results/second-pass')
    args=ap.parse_args();result=polynomial_certificate()
    result['profile']=profile_coverage(args.folder)
    (args.folder/'exact-checks-and-coverage.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))
if __name__=='__main__':main()


==> anc/certificates/code/check_signing.py <==
#!/usr/bin/env python3
"""Exact finite examples and input checks for the supplied signing procedure."""
from __future__ import annotations
from fractions import Fraction as F
from pathlib import Path
import json
from signing import parse_matrix, find_signing, column_data, profile_test, GAMMA


def main() -> None:
    assert GAMMA == F(167,200)
    cases=[[[0,0],[0,0]], [["3/5","4/5",0],["4/5","-3/5",1]],
           [["1/100",0],[0,"-1/50"]], [[12,-18,30]],
           [["1/2","1/2","1/2","1/2"], ["1/2","-1/2","1/2","-1/2"]]]
    results=[]
    for raw in cases:
        matrix=parse_matrix(raw);answer=find_signing(matrix)
        signs=answer['signs']
        assert all(s in (-1,1) for s in signs)
        sums=[sum((a*s for a,s in zip(row,signs)),F(0)) for row in matrix]
        assert [str(x) for x in sums]==answer['row_sums']
        cols=column_data(matrix)
        assert not cols or profile_test(max(map(abs,sums)),cols)
        results.append(answer)
    rejected=0
    for bad in [[],[[]],[[1],[1,2]],[[0.5]],'not a matrix']:
        try:parse_matrix(bad)
        except (ValueError,TypeError):rejected+=1
        else:raise AssertionError('Invalid input was accepted')
    report={'gamma':'167/200','exact_signing_examples':results,
            'invalid_inputs_rejected':rejected,'all_passed':True}
    p=Path(__file__).resolve().parents[1]/'results/second-pass/signing-checks.json'
    p.write_text(json.dumps(report,indent=2)+'\n');print(json.dumps(report,indent=2))
if __name__=='__main__':main()


==> anc/certificates/code/comparison_certificate.py <==
"""Rational proof of the scalar tangent condition on a rectangle.

Domain: 0<a<=11/7, 0<=kappa<=11/25. Every accepted rectangle
has an outward dyadic enclosure of the divided logarithmic condition.
"""
from __future__ import annotations
from fractions import Fraction as F
import json
from pathlib import Path
from rational_bounds import I,SCALE,exp,Phi,phi,log,log1p_div,decimal_bounds

def check(a,k):
    ph=phi(a)*exp(-k*k/2)
    if a.hi*SCALE<=SCALE*SCALE*F(3,25):
        e1=k*I(1,exp(k*a).fractions()[1])
        e2=-k*I(exp(-k*a).fractions()[0],1)
        p1=Phi(-k-a);p2=Phi(k-a)
        # Integral mean value enclosures for the two Phi differences.
        d1=-phi(I((-k-a).fractions()[0],(-k).fractions()[1]))
        d2=-phi(I((k-a).fractions()[0],k.fractions()[1]))
        d=e1*p1+d1+e2*p2+d2
        rm=d*a; R=1+rm
        if R.lo<=0 or rm.lo< -SCALE//2 or rm.hi>SCALE//2:return None
        Fdiv=d*log1p_div(rm)+ph/R+k
        return Fdiv
    R=exp(k*a)*Phi(-a-k)+exp(-k*a)*Phi(k-a)
    if R.lo<SCALE//16:return None
    return (log(R)+a*ph/R+k*a)/a

def run():
    A=F(11,7);K=F(11,25)
    stack=[(A*i/64,A*(i+1)/64,K*j/16,K*(j+1)/16) for i in range(64) for j in range(16)]
    accepted=0;splits=0;largest=-SCALE;minwidth=F(1)
    while stack:
        a0,a1,k0,k1=stack.pop()
        z=check(I(a0,a1),I(k0,k1))
        if z is not None and z.hi<0:
            accepted+=1;largest=max(largest,z.hi);minwidth=min(minwidth,a1-a0);continue
        if a1-a0<F(1,2**24):raise ArithmeticError(('unresolved',a0,a1,k0,k1))
        am=(a0+a1)/2;km=(k0+k1)/2;splits+=1
        stack.extend([(a0,am,k0,km),(am,a1,k0,km),(a0,am,km,k1),(am,a1,km,k1)])
    if largest*500000 >= -SCALE:
        raise ArithmeticError('global strict margin failed')
    return {'domain':['0 < a <= 11/7','0 <= kappa <= 11/25'],
            'accepted_rectangles':accepted,'subdivisions':splits,
            'largest_upper_bound_numerator':str(largest),'endpoint_denominator':str(SCALE),
            'largest_upper_bound':decimal_bounds(I(largest,raw=True)),
            'minimum_a_width':str(minwidth),'arithmetic':'outward dyadic intervals; rational Taylor remainders; 128 bits'}
if __name__=='__main__':
    result=run();text=json.dumps(result,indent=2)+'\n'
    print(text)
    import sys
    if len(sys.argv)>1:Path(sys.argv[1]).write_text(text)


==> anc/certificates/code/example-matrix.json <==
[["3/5", "4/5", "0"], ["4/5", "-3/5", "1"]]


==> anc/certificates/code/fast_polynomial.py <==
"""Fixed-point polynomial arithmetic with a global coefficient-norm error.

A pair (p, e) denotes a polynomial with coefficients p[a]/S and a
coefficient l1 error <= e/S. Rounding is always accompanied by an
explicit integer upper error bound. Only integer arithmetic is used.
"""
from fractions import Fraction as F
BITS=224
S=1<<BITS

def ceil_div(a,b):return -((-a)//b)

def norm(p):return sum(abs(v) for v in p.values())

def from_fraction(p):
    ans={a:c.numerator*S//c.denominator for a,c in p.items()}
    return ans,len(p)

def mul(P,Q):
    p,ep=P;q,eq=Q
    raw={}
    for (a,b),v in p.items():
        for (c,d),w in q.items():
            key=(a+c,b+d)
            raw[key]=raw.get(key,0)+v*w
    out={a:v//S for a,v in raw.items()}
    err=ceil_div(norm(p)*eq+norm(q)*ep+ep*eq,S)+len(out)
    return out,err

def scale(P,c):
    p,ep=P
    out={a:v*c.numerator//c.denominator for a,v in p.items()}
    err=ceil_div(abs(c.numerator)*ep,c.denominator)+len(out)
    return out,err

def add(P,Q):
    p,ep=P;q,eq=Q
    r=p.copy()
    for a,v in q.items():r[a]=r.get(a,0)+v
    return r,ep+eq


==> anc/certificates/code/global_certificate.py <==
"""Rational global primal/dual bounds for the Gaussian overlap functional.
All published inequalities use dyadic interval endpoints, not the
floating-point fit used to choose the trial coefficients.
"""
from fractions import Fraction as F
from math import factorial,comb
import sys,json,time
from pathlib import Path
from rational_bounds import I,PI,PHI0,decimal_bounds
import fast_polynomial as fp

# h(x) at x=s/3; the coefficients are replaced below by a fixed rational trial.
COEFF={int(d):F(c) for d,c in json.loads(Path(__file__).with_name('trial.json').read_text()).items()}

def chebyshev_coefficients(p):
    """Exact basis conversion; intervals carry all rounding errors."""
    c=[I(0) for _ in p]
    for n,v in enumerate(p):
        if v.lo==v.hi==0:continue
        for j in range((n+1)//2):
            c[n-2*j]=c[n-2*j]+v*F(2*comb(n,j),2**n)
        if n%2==0:c[0]=c[0]+v*F(comb(n,n//2),2**n)
    return c

def bound(C,upper_k,coeff=None,n=20):
    coeff=coeff or COEFF
    kt=PI/(2*C)
    klo,khi=kt.fractions()
    D=10**22
    k=F(-((-khi.numerator*D)//khi.denominator),D) if upper_k else F(klo.numerator*D//klo.denominator,D)
    if upper_k:assert k>=khi
    else:assert k<=klo
    zf={(1,0):-3*k,(0,1):3*k}
    for d,c in coeff.items():
        for j in range(d):
            ab=(d-1-j,j);zf[ab]=zf.get(ab,F(0))-c/(6*k)
    zsum=sum(abs(v) for v in zf.values())
    assert zsum<2
    z=fp.from_fraction(zf)
    z2=fp.mul(z,z);power=z;series=({},0)
    for j in range(n+1):
        if j:power=fp.mul(power,z2)
        cj=F((-1)**j,2**j*factorial(j)*(2*j+1))
        series=fp.add(series,fp.scale(power,cj))
    series0,es=series
    deg=max(a+b+1 for a,b in series0)
    pint=[0 for _ in range(deg+1)]
    eround=0
    for (a,b),v in series0.items():
        pint[a+b+1]+=2*v//(b+1)
        c=1+(-1)**(b+1)
        if c:pint[a]-=c*v//(b+1)
        eround+=2
    # The signed integration operator has sup norm at most 2.
    eps_poly=F(2*es+eround,fp.S)
    p=[I(F(v,fp.S))*PHI0*F(3,2) for v in pint]
    p[0]=p[0]+F(3,2)
    eps=F(3,2)*F(2)**(2*n+3)/F(2**(n+1)*factorial(n+1)*(2*n+3))
    eps+=F(3,4)*eps_poly
    cs=chebyshev_coefficients(p)
    radius=sum(max(abs(v.lo),abs(v.hi)) for v in cs[1:])
    band=I(cs[0].lo-radius,cs[0].hi+radius,raw=True)+I(-eps,eps)
    slope=sum(d*abs(c) for d,c in coeff.items())/3
    out={'C':str(C),'k':str(k),'k_side':'upper' if upper_k else 'lower',
         'Phi_degree':2*n+1,'gradient_polynomial_degree':deg,
         'gradient_uniform_enclosure':decimal_bounds(band,25),
         'gradient_endpoints':[str(x) for x in band.fractions()],
         'Taylor_error':str(eps),'z_coefficient_norm':str(zsum),
         'log_slope_upper':str(slope),'comparison_slope_lower':str(F(22,25)*klo),
         'chebyshev_nonconstant_coefficient_norm':str(F(radius,1<<128)),
         'coefficients_h_of_s_over_3':{str(d):str(c) for d,c in coeff.items()}}
    assert slope<F(22,25)*klo
    return out

if __name__=='__main__':
    import argparse
    ap=argparse.ArgumentParser();ap.add_argument('--coeff',type=Path,default=Path(__file__).with_name('trial.json'))
    ap.add_argument('--output',type=Path,required=True);ap.add_argument('--n',type=int,default=20)
    ap.add_argument('--low',default='6.8383231851');ap.add_argument('--high',default='6.8383231852')
    a=ap.parse_args();coeff={int(d):F(c) for d,c in json.loads(a.coeff.read_text()).items()}
    start=time.time()
    low=bound(F(a.low),False,coeff,a.n)
    print('LOW',low['gradient_uniform_enclosure'],flush=True)
    high=bound(F(a.high),True,coeff,a.n)
    print('HIGH',high['gradient_uniform_enclosure'],flush=True)
    lohi=F(low['gradient_endpoints'][1]);hilo=F(high['gradient_endpoints'][0])
    result={'lower_radius':low,'upper_radius':high,'lower_dual_strict':lohi<1,
            'upper_primal_strict':hilo>1,'buffered_height_strict':hilo>1+F(1,10**12)}
    a.output.write_text(json.dumps(result,indent=2)+'\n')
    assert lohi<1 and hilo>1+F(1,10**12)


==> anc/certificates/code/interval_math.hpp <==
#pragma once
// Outward MPFR interval quadrature. Every panel represents a continuum.
#include <iostream>
#include <iomanip>
#include <vector>
#include <string>
#include <stdexcept>
#include <chrono>
#include "mpfr_compat.h"
using namespace std;
constexpr int PREC=96;
struct I {
 mpfr_t lo,hi;
 I(long x=0){mpfr_init2(lo,PREC);mpfr_init2(hi,PREC);mpfr_set_si(lo,x,MPFR_RNDD);mpfr_set_si(hi,x,MPFR_RNDU);}
 I(int x):I(static_cast<long>(x)){}
 I(const char*s):I(){if(mpfr_set_str(lo,s,10,MPFR_RNDD)||mpfr_set_str(hi,s,10,MPFR_RNDU))throw runtime_error("decimal");}
 I(const I&x):I(){mpfr_set(lo,x.lo,MPFR_RNDD);mpfr_set(hi,x.hi,MPFR_RNDU);}
 I&operator=(const I&x){if(this!=&x){mpfr_set(lo,x.lo,MPFR_RNDD);mpfr_set(hi,x.hi,MPFR_RNDU);}return *this;}
 ~I(){mpfr_clear(lo);mpfr_clear(hi);}
 I low()const{I r;mpfr_set(r.lo,lo,MPFR_RNDD);mpfr_set(r.hi,lo,MPFR_RNDU);return r;}
 I high()const{I r;mpfr_set(r.lo,hi,MPFR_RNDD);mpfr_set(r.hi,hi,MPFR_RNDU);return r;}
 double lower()const{return mpfr_get_d(lo,MPFR_RNDD);}double upper()const{return mpfr_get_d(hi,MPFR_RNDU);}
 string endpoint(bool up)const{mpfr_exp_t e;char*s=mpfr_get_str(nullptr,&e,10,32,up?hi:lo,up?MPFR_RNDU:MPFR_RNDD);string z=s;mpfr_free_str(s);bool neg=z[0]=='-';if(neg)z=z.substr(1);return (neg?"-":"")+z.substr(0,1)+"."+z.substr(1)+"e"+to_string(e-1);}
};
I hull(const I&a,const I&b){I r;mpfr_set(r.lo,a.lo,MPFR_RNDD);mpfr_set(r.hi,b.hi,MPFR_RNDU);return r;}
I operator+(const I&a,const I&b){I r;mpfr_add(r.lo,a.lo,b.lo,MPFR_RNDD);mpfr_add(r.hi,a.hi,b.hi,MPFR_RNDU);return r;}
I operator-(const I&a){I r;mpfr_neg(r.lo,a.hi,MPFR_RNDD);mpfr_neg(r.hi,a.lo,MPFR_RNDU);return r;}
I operator-(const I&a,const I&b){return a+(-b);}
I operator*(const I&a,const I&b){I r;mpfr_t t;mpfr_init2(t,PREC);mpfr_mul(r.lo,a.lo,b.lo,MPFR_RNDD);mpfr_mul(r.hi,a.lo,b.lo,MPFR_RNDU);for(auto x:{a.lo,a.hi})for(auto y:{b.lo,b.hi}){mpfr_mul(t,x,y,MPFR_RNDD);if(mpfr_cmp(t,r.lo)<0)mpfr_set(r.lo,t,MPFR_RNDD);mpfr_mul(t,x,y,MPFR_RNDU);if(mpfr_cmp(t,r.hi)>0)mpfr_set(r.hi,t,MPFR_RNDU);}mpfr_clear(t);return r;}
I inv(const I&a){if(mpfr_cmp_si(a.lo,0)<=0&&mpfr_cmp_si(a.hi,0)>=0)throw runtime_error("division through zero");I r,one(1);mpfr_div(r.lo,one.lo,a.hi,MPFR_RNDD);mpfr_div(r.hi,one.hi,a.lo,MPFR_RNDU);return r;}
I operator/(const I&a,const I&b){return a*inv(b);}
I sq(const I&a){I r;if(mpfr_cmp_si(a.lo,0)>=0){mpfr_sqr(r.lo,a.lo,MPFR_RNDD);mpfr_sqr(r.hi,a.hi,MPFR_RNDU);}else if(mpfr_cmp_si(a.hi,0)<=0){mpfr_sqr(r.lo,a.hi,MPFR_RNDD);mpfr_sqr(r.hi,a.lo,MPFR_RNDU);}else{mpfr_t t;mpfr_init2(t,PREC);mpfr_sqr(r.hi,a.hi,MPFR_RNDU);mpfr_sqr(t,a.lo,MPFR_RNDU);if(mpfr_cmp(t,r.hi)>0)mpfr_set(r.hi,t,MPFR_RNDU);mpfr_clear(t);}return r;}
I pos(const I&a){I r(a);if(mpfr_cmp_si(r.hi,0)<0)throw runtime_error("empty nonnegative intersection");if(mpfr_cmp_si(r.lo,0)<0)mpfr_set_si(r.lo,0,MPFR_RNDD);return r;}
I sqrtI(const I&a){I r;if(mpfr_cmp_si(a.lo,0)<0)throw runtime_error("sqrt");mpfr_sqrt(r.lo,a.lo,MPFR_RNDD);mpfr_sqrt(r.hi,a.hi,MPFR_RNDU);return r;}
I expI(const I&a){I r;mpfr_exp(r.lo,a.lo,MPFR_RNDD);mpfr_exp(r.hi,a.hi,MPFR_RNDU);return r;}
I logI(const I&a){I r;if(mpfr_cmp_si(a.lo,0)<=0)throw runtime_error("log");mpfr_log(r.lo,a.lo,MPFR_RNDD);mpfr_log(r.hi,a.hi,MPFR_RNDU);return r;}
I sinI(const I&a){I r;mpfr_sin(r.lo,a.lo,MPFR_RNDD);mpfr_sin(r.hi,a.hi,MPFR_RNDU);return r;}
I cosI(const I&a){I r;mpfr_cos(r.lo,a.hi,MPFR_RNDD);mpfr_cos(r.hi,a.lo,MPFR_RNDU);return r;}
I pi(){I r;mpfr_const_pi(r.lo,MPFR_RNDD);mpfr_const_pi(r.hi,MPFR_RNDU);return r;}
const I PI=pi(),SQRT2=sqrtI(I(2)),PHI0=inv(sqrtI(I(2)*PI));
I Phi(const I&a){I z=-a/SQRT2,r;mpfr_erfc(r.lo,z.hi,MPFR_RNDD);mpfr_erfc(r.hi,z.lo,MPFR_RNDU);return r/I(2);}
I phi(const I&a){return PHI0*expI(-sq(a)/I(2));}
I powi(I x,int n){I r(1);while(n){if(n&1)r=r*x;n>>=1;if(n)x=x*x;}return r;}
long binom(int n,int k){long a=1;for(int j=1;j<=k;j++)a=a*(n-j+1)/j;return a;}
const vector<I> HC={I("-0.2765022959752712062"),I("-0.0005935651463657652"),I("0.0000085009936360202"),I("-0.0000001379669116675"),I("0.0000000033324446571")};
const I C("6.8383231851485"),Z=hull(I("5.4894231280195092062761207232756114"),I("5.4894231280195092062761207232756115"));

I root3(const I&a){I r;mpfr_rootn_ui(r.lo,a.lo,3,MPFR_RNDD);mpfr_rootn_ui(r.hi,a.hi,3,MPFR_RNDU);return r;}


==> anc/certificates/code/mpfr_compat.h <==
#pragma once
#if __has_include(<mpfr.h>)
#include <mpfr.h>
#else
#include <gmp.h>
// MPFR 4.x declarations used when only the runtime library is installed.
extern "C" {
typedef long mpfr_prec_t; typedef long mpfr_exp_t; typedef int mpfr_sign_t;
typedef enum {MPFR_RNDN=0,MPFR_RNDZ=1,MPFR_RNDU=2,MPFR_RNDD=3,MPFR_RNDA=4,MPFR_RNDF=5} mpfr_rnd_t;
typedef struct {mpfr_prec_t _mpfr_prec;mpfr_sign_t _mpfr_sign;mpfr_exp_t _mpfr_exp;mp_limb_t *_mpfr_d;} __mpfr_struct;
typedef __mpfr_struct mpfr_t[1]; typedef __mpfr_struct* mpfr_ptr; typedef const __mpfr_struct* mpfr_srcptr;
void mpfr_init2(mpfr_ptr,mpfr_prec_t); void mpfr_clear(mpfr_ptr);
int mpfr_set(mpfr_ptr,mpfr_srcptr,mpfr_rnd_t); int mpfr_set_si(mpfr_ptr,long,mpfr_rnd_t); int mpfr_set_str(mpfr_ptr,const char*,int,mpfr_rnd_t);
int mpfr_add(mpfr_ptr,mpfr_srcptr,mpfr_srcptr,mpfr_rnd_t);int mpfr_sub(mpfr_ptr,mpfr_srcptr,mpfr_srcptr,mpfr_rnd_t);
int mpfr_mul(mpfr_ptr,mpfr_srcptr,mpfr_srcptr,mpfr_rnd_t);int mpfr_div(mpfr_ptr,mpfr_srcptr,mpfr_srcptr,mpfr_rnd_t);
int mpfr_neg(mpfr_ptr,mpfr_srcptr,mpfr_rnd_t);int mpfr_sqr(mpfr_ptr,mpfr_srcptr,mpfr_rnd_t);int mpfr_sqrt(mpfr_ptr,mpfr_srcptr,mpfr_rnd_t);
int mpfr_rootn_ui(mpfr_ptr,mpfr_srcptr,unsigned long,mpfr_rnd_t);
int mpfr_exp(mpfr_ptr,mpfr_srcptr,mpfr_rnd_t);int mpfr_log(mpfr_ptr,mpfr_srcptr,mpfr_rnd_t);int mpfr_erfc(mpfr_ptr,mpfr_srcptr,mpfr_rnd_t);
int mpfr_sin(mpfr_ptr,mpfr_srcptr,mpfr_rnd_t);int mpfr_cos(mpfr_ptr,mpfr_srcptr,mpfr_rnd_t);int mpfr_const_pi(mpfr_ptr,mpfr_rnd_t);
int mpfr_cmp(mpfr_srcptr,mpfr_srcptr);int mpfr_cmp_si(mpfr_srcptr,long);int mpfr_number_p(mpfr_srcptr);double mpfr_get_d(mpfr_srcptr,mpfr_rnd_t);
char* mpfr_get_str(char*,mpfr_exp_t*,int,size_t,mpfr_srcptr,mpfr_rnd_t);void mpfr_free_str(char*);const char* mpfr_get_version(void);
}
#endif


==> anc/certificates/code/parent_reference.py <==
"""Exact rational enclosures for the scalar Bernoulli comparison.

Only the standard library is used. The polynomial defining q is inherited;
this program certifies the NEW scalar rate comparison ingredients. The
parent's global subgaussian theorem and Komlos height are separate inputs.
"""
from __future__ import annotations
from fractions import Fraction as F
from math import factorial, lcm
from functools import lru_cache
from pathlib import Path
import json

H = [F(x) for x in (
    '-0.2765022959752712062', '-0.0005935651463657652',
    '0.0000085009936360202', '-0.0000001379669116675',
    '0.0000000033324446571')]
ORDER = 26
SCALE = 10**21


def floor_f(x: F, scale: int = SCALE) -> F:
    return F((x.numerator * scale) // x.denominator, scale)


def ceil_f(x: F, scale: int = SCALE) -> F:
    return -floor_f(-x, scale)


def rounded_interval(lo: F, hi: F) -> tuple[F, F]:
    return floor_f(lo), ceil_f(hi)


def scalar_exp_interval(x: F, order: int = 80) -> tuple[F, F]:
    if x < 0:
        a, b = scalar_exp_interval(-x, order)
        return 1/b, 1/a
    if order + 2 <= x:
        raise ValueError('increase Taylor order')
    term, total = F(1), F(1)
    for k in range(1, order + 1):
        term *= x / k
        total += term
    first = term * x / (order + 1)
    tail = first / (1 - x / (order + 2))
    return total, total + tail


@lru_cache(maxsize=None)
def log_interval(x: F) -> tuple[F, F]:
    if x <= 0:
        raise ValueError('logarithm requires a positive rational')
    power = 0
    while x < 1:
        x *= 2
        power -= 1
    while x > 2:
        x /= 2
        power += 1
    def base(y: F) -> tuple[F, F]:
        z = (y - 1)/(y + 1)
        terms = 55
        s = 2*sum((z**(2*k+1)/F(2*k+1) for k in range(terms)), F(0))
        err = 2*z**(2*terms+1)/(F(2*terms+1)*(1-z*z))
        return rounded_interval(s, s+err)
    lo, hi = base(x)
    l2, u2 = base(F(2))
    if power >= 0:
        lo, hi = lo + power*l2, hi + power*u2
    else:
        lo, hi = lo + power*u2, hi + power*l2
    return rounded_interval(lo, hi)


@lru_cache(maxsize=None)
def integrals(t: F) -> tuple[tuple[F, F], ...]:
    """Enclose int_{-1}^1 x^ell exp(h(x)+3tx) dx for ell=0,1,2."""
    if abs(t) > F(2, 5):
        raise ValueError('this enclosure uses |t| <= 2/5')
    coefficients = [F(0)]*11
    coefficients[1] = 3*t
    for j, a in enumerate(H, start=1):
        coefficients[2*j] = a
    assert sum(map(abs, coefficients)) < F(3, 2)
    denominator = lcm(*(a.denominator for a in coefficients))
    integers = [int(a*denominator) for a in coefficients]
    sparse = [(j,a) for j,a in enumerate(integers) if a]
    power = [1]
    totals = [F(0), F(0), F(0)]
    for k in range(ORDER+1):
        den = denominator**k * factorial(k)
        for ell in range(3):
            integral = sum((F(2*a, d+ell+1) for d,a in enumerate(power)
                            if a and (d+ell)%2 == 0), F(0))
            totals[ell] += integral/den
        if k != ORDER:
            nxt = [0]*(len(power)+10)
            for i,a in enumerate(power):
                if a:
                    for j,b in sparse:
                        nxt[i+j] += a*b
            power = nxt
    assert scalar_exp_interval(F(3, 2))[1] < 5
    remainder = F(5)*F(3,2)**(ORDER+1)/factorial(ORDER+1)
    return tuple(rounded_interval(v-2*remainder/(ell+1),
                                  v+2*remainder/(ell+1))
                 for ell,v in enumerate(totals))


def profile(t: F) -> dict[str, tuple[F,F]]:
    z0,z1 = integrals(F(0))[0]
    j0,j1,j2 = integrals(t)
    mlo,mhi = j0[0]/z1,j0[1]/z0
    psi = log_interval(mlo)[0],log_interval(mhi)[1]
    ratios = [3*a/b for a in j1 for b in j0]
    mean = min(ratios),max(ratios)
    return {'psi': rounded_interval(*psi), 'mean': rounded_interval(*mean)}


def serialize(interval: tuple[F,F]) -> dict[str,object]:
    lo,hi = interval
    return {'lower': str(lo), 'upper': str(hi),
            'decimal_lower': format(float(lo),'.16g'),
            'decimal_upper': format(float(hi),'.16g')}


def main() -> None:
    tlo,thi = F('0.3861088059'), F('0.3861088060')
    pl,pu = profile(tlo),profile(thi)
    assert pl['mean'][1] < 1 < pu['mean'][0]
    # Lower bound by the trial tilt; upper by a supporting tangent of psi.
    Ilo = tlo-pl['psi'][1]
    Ihi = thi-pl['psi'][0]-(thi-tlo)*pl['mean'][0]
    Ilo,Ihi = rounded_interval(Ilo,Ihi)
    assert Ilo > F('0.18606089')
    assert Ihi < F('0.18606090')
    log2 = log_interval(F(2))
    alpha = rounded_interval(Ilo/log2[1],Ihi/log2[0])
    kappa = rounded_interval(log2[0]/Ihi,log2[1]/Ilo)
    assert F(26,100) < alpha[0] < alpha[1] < F(28,100)
    assert kappa[1] < F('3.726')
    assert alpha[0] > F('0.26842912')
    p4=profile(F(2,5))
    assert p4['mean'][0] > 1
    y=F(23,25)
    l1,u1=log_interval(1+y)
    l0,u0=log_interval(1-y)
    irlo=((1+y)*l1+(1-y)*l0)/2
    irhi=((1+y)*u1+(1-y)*u0)/2
    assert irhi/y**2 < F(63,100)
    atanh=tuple(v/2 for v in log_interval(F(24)))
    assert atanh[0] > F(79,50)
    assert F(28,100)*F(63,100) < F(5,28)
    assert F(26,100)*F(79,50) > F(2,5)
    j0=integrals(F(0))
    variance=rounded_interval(9*j0[2][0]/j0[0][1],
                              9*j0[2][1]/j0[0][0])
    assert variance[1] < F(14,5)
    output={
      'arithmetic':'exact rational Taylor integration and logarithm series',
      'Taylor_degree':ORDER,
      'tau_bracket':[str(tlo),str(thi)],
      'mean_at_tau_lower':serialize(pl['mean']),
      'mean_at_tau_upper':serialize(pu['mean']),
      'I_q_1':serialize((Ilo,Ihi)),
      'alpha_q':serialize(alpha), 'kappa_q':serialize(kappa),
      'reference_variance':serialize(variance),
      'mean_at_two_fifths':serialize(p4['mean']),
      'I_R_y_over_y_squared':serialize(rounded_interval(irlo/y**2,irhi/y**2)),
      'atanh_y':serialize(rounded_interval(*atanh)),
      'proof_intervals':{'y':'23/25','alpha':['26/100','28/100'],
                        'variance_upper':'14/5','I_R_ratio_upper':'63/100',
                        'atanh_lower':'79/50'},
      'scope':'New scalar comparison only. Global subgaussianity and strict heights are inherited.'}
    path=Path(__file__).resolve().parents[1]/'results'/'scalar_certificate.json'
    path.write_text(json.dumps(output,indent=2)+'\n')
    print('I_q(1):',float(Ilo),float(Ihi))
    print('alpha_q:',float(alpha[0]),float(alpha[1]))
    print('kappa_q:',float(kappa[0]),float(kappa[1]))
    print('All rational scalar comparison inequalities proved.')

if __name__=='__main__':
    main()


==> anc/certificates/code/rational_bounds.py <==
"""Directed dyadic intervals, with rational Taylor remainders.

Every endpoint is an integer multiple of 2**-128. No floating-point
operation is used by the enclosure arithmetic or elementary functions.
"""
from __future__ import annotations
from fractions import Fraction as F
from math import factorial, isqrt

BITS=128; SCALE=1<<BITS

def floorq(x: F) -> int: return x.numerator*SCALE//x.denominator
def ceilq(x: F) -> int: return -((-x.numerator*SCALE)//x.denominator)
def cdiv(n: int,d: int) -> int: return -((-n)//d)

class I:
    __slots__=('lo','hi')
    def __init__(self, lo=0, hi=None, *, raw=False):
        if raw: self.lo,self.hi=lo,lo if hi is None else hi
        elif isinstance(lo,I) and hi is None: self.lo,self.hi=lo.lo,lo.hi
        else:
            self.lo=floorq(F(lo)); self.hi=ceilq(F(lo if hi is None else hi))
        if self.lo>self.hi: raise ValueError('reversed interval')
    def __add__(self, other):
        b=I(other); return I(self.lo+b.lo,self.hi+b.hi,raw=True)
    __radd__=__add__
    def __neg__(self): return I(-self.hi,-self.lo,raw=True)
    def __sub__(self,other): return self+-I(other)
    def __rsub__(self,other): return I(other)+-self
    def __mul__(self,other):
        b=I(other); p=[x*y for x in (self.lo,self.hi) for y in (b.lo,b.hi)]
        return I(min(p)//SCALE,cdiv(max(p),SCALE),raw=True)
    __rmul__=__mul__
    def inv(self):
        if self.lo<=0<=self.hi: raise ZeroDivisionError('interval contains zero')
        return I((SCALE*SCALE)//self.hi,cdiv(SCALE*SCALE,self.lo),raw=True)
    def __truediv__(self,other): return self*I(other).inv()
    def __rtruediv__(self,other): return I(other)*self.inv()
    def __pow__(self,n):
        if n<0:return (self.inv())**(-n)
        ans=I(1);base=self
        while n:
            if n&1:ans=ans*base
            n//=2
            if n:base=base*base
        return ans
    def point_lo(self):return I(self.lo,raw=True)
    def point_hi(self):return I(self.hi,raw=True)
    def fractions(self):return F(self.lo,SCALE),F(self.hi,SCALE)
    def __repr__(self):return f'I({self.lo}/{SCALE}, {self.hi}/{SCALE})'


def horner(cs, x):
    r=I(0)
    for c in reversed(cs): r=r*x+c
    return r

def atan_bracket(x: F, n: int=100):
    t=sum(((-1)**j*x**(2*j+1)/F(2*j+1) for j in range(n)),F(0))
    e=(-1)**n*x**(2*n+1)/F(2*n+1)
    return min(t,t+e),max(t,t+e)

al,au=atan_bracket(F(1,5),64);bl,bu=atan_bracket(F(1,239),20)
PI=I(16*al-4*bu,16*au-4*bl)
# sqrt(1/(2*pi)) via integer square roots with directed endpoints.
_v=(1/(2*PI)); PHI0=I(isqrt(_v.lo*SCALE),isqrt(_v.hi*SCALE)+1,raw=True)
EXP_COEFF=[I(F(1,factorial(n))) for n in range(65)]
EXP_TAIL=I(F(4)**65/F(factorial(65))/(1-F(4,66)))
PHI_COEFF=[I(F((-1)**n,2**n*factorial(n)*(2*n+1))) for n in range(41)]
# |x|<=3: alternating integral tail after n=40.
PHI_TAIL=I(F(3)**83/F(2**41*factorial(41)*83))
LOG_COEFF=[I(F(2,2*n+1)) for n in range(257)]
# For log arguments in [1/16,16], |u| <= 15/17.
LOG_TAIL=I(2*F(15,17)**515/F(515)/(1-F(15,17)**2))
L_COEFF=[I(F((-1)**n,n+1)) for n in range(65)]
L_TAIL=I(F(1,2)**65/F(66)/(1-F(1,2)))

def exp_point(x: I):
    if x.lo!=x.hi: raise ValueError('point needed')
    if x.lo<0:return exp_point(-x).inv()
    if x.hi>4*SCALE:raise ValueError('exp range')
    r=horner(EXP_COEFF,x)
    return I(r.lo,r.hi+EXP_TAIL.hi,raw=True)

def exp(x):
    x=I(x);return I(exp_point(x.point_lo()).lo,exp_point(x.point_hi()).hi,raw=True)

def Phi_point(x):
    if abs(x.lo)>3*SCALE:raise ValueError('Phi range')
    if x.lo<0:return 1-Phi_point(-x)
    integral=x*horner(PHI_COEFF,x*x)
    # Alternation gives a tighter lower error; symmetric interval is sufficient.
    integral=I(integral.lo-PHI_TAIL.hi,integral.hi+PHI_TAIL.hi,raw=True)
    return I(F(1,2))+PHI0*integral

def Phi(x):
    x=I(x);return I(Phi_point(x.point_lo()).lo,Phi_point(x.point_hi()).hi,raw=True)

def phi(x):
    x=I(x)
    if x.hi<0:return phi(-x)
    low=PHI0*exp(-I(max(abs(x.lo),abs(x.hi)),raw=True)**2/2)
    near=0 if x.lo<=0 else x.lo
    up=PHI0*exp(-I(near,raw=True)**2/2)
    return I(low.lo,up.hi,raw=True)

def log_point(x):
    if not SCALE//16<=x.lo<=16*SCALE:raise ValueError('log range')
    u=(x-1)/(x+1);r=u*horner(LOG_COEFF,u*u)
    return I(r.lo-LOG_TAIL.hi,r.hi+LOG_TAIL.hi,raw=True)

def log(x):
    x=I(x);return I(log_point(x.point_lo()).lo,log_point(x.point_hi()).hi,raw=True)

def L_point(x):
    if abs(x.lo)>SCALE//2:raise ValueError('log1p/x range')
    r=horner(L_COEFF,x)
    return I(r.lo-L_TAIL.hi,r.hi+L_TAIL.hi,raw=True)

def log1p_div(x):
    # x -> log(1+x)/x decreases, with continuous value 1 at zero.
    x=I(x);return I(L_point(x.point_hi()).lo,L_point(x.point_lo()).hi,raw=True)

def decimal_bounds(x: I, digits=22):
    d=10**digits
    lo=x.lo*d//SCALE;hi=cdiv(x.hi*d,SCALE)
    def fmt(n):
        sign='-' if n<0 else '';n=abs(n)
        return f'{sign}{n//d}.{n%d:0{digits}d}'
    return [fmt(lo),fmt(hi)]


==> anc/certificates/code/response-certificate/continuous_parity_reference.py <==
#!/usr/bin/env python3
"""Exact continuous joint references for one parity, using lazy random reals.

The physical source is U(-1,1); auxiliaries are independent U(-3,3).
For n>=4 the fixed thermal parameters u=2, v=n/6, followed by two
independent Bernoulli-factory reflections, give a uniform signing Y with
E[X|Y]=(1/4)*prod(Y) and E[T_j|Y]=(3/2-15/n**2)*Y_j.
Every acceptance decision uses rational intervals. Source values remain
lazy reals. The factory's bounds are analytic, not estimates from samples.

The boundary sampler additionally accepts rational threshold parameters
and has exact rational, globally optimal mean certificates.
"""
from __future__ import annotations
from dataclasses import dataclass
from fractions import Fraction as F
from math import comb
from random import Random
from typing import Protocol
from product_reference import LazyUniform, rational_coin
from rational_intervals import Interval, exp_interval, sqrt_interval
from exact_coins import Counts, RationalRandom, mean_sign

class Real(Protocol):
    def interval(self,bits:int=0)->tuple[F,F]: ...
    def reflected(self,sign:int)->'Real': ...

class RootMagnitude:
    """Uniform-coordinate size bias: L*sqrt(U), with independent lazy U."""
    def __init__(self,width:F,rng:Random):
        self.width=F(width);self.uniform=LazyUniform(0,1,rng)
    def interval(self,bits:int=0)->tuple[F,F]:
        a,b=self.uniform.interval(bits+8)
        value=self.width*sqrt_interval(Interval(a,b),bits+8)
        return value.lo,value.hi
    def reflected(self,sign:int)->'SignedReal':return SignedReal(self,sign)

class SignedReal:
    def __init__(self,base:Real,sign:int):
        if sign not in (-1,1):raise ValueError('A sign is required')
        self.base,self.sign=base,sign
    def interval(self,bits:int=0)->tuple[F,F]:
        a,b=self.base.interval(bits)
        return (a,b) if self.sign==1 else (-b,-a)
    def reflected(self,sign:int)->'SignedReal':return SignedReal(self.base,self.sign*sign)


def tanh_interval(z:Interval,bits:int)->Interval:
    e=exp_interval(2*z,bits+12)
    # Monotonicity avoids the dependency widening of a direct interval quotient.
    return Interval((e.lo-1)/(e.lo+1),(e.hi-1)/(e.hi+1))


def parity(y):
    p=1
    for value in y:p*=value
    return p

@dataclass
class Draw:
    physical:Real
    auxiliary:tuple[Real,...]
    signing:tuple[int,...]

class ContinuousParityGibbs:
    def __init__(self,n:int,rng:Random|None=None):
        if not isinstance(n,int) or n<4:raise ValueError('The certified family requires n>=4')
        self.n=n;self.u=F(2);self.v=F(n,6)
        self.rng=rng if rng is not None else Random()
        self.counts=Counts();self.random=RationalRandom(self.rng,self.counts)
        self.correlation_calls={'physical':0,'auxiliary':0}
        self.interval_passes=0
        self.physical_target=F(1,4)
        self.auxiliary_target=F(3,2)-F(15,n*n)
        self.physical_lower=F(1,3)
        self.auxiliary_lower=F(3,2)-F(13,n*n)

    def source(self,biased:str|None=None):
        x=RootMagnitude(1,self.rng) if biased=='physical' else LazyUniform(-1,1,self.rng)
        t=[RootMagnitude(3,self.rng) if biased=='auxiliary' and j==0
           else LazyUniform(-3,3,self.rng) for j in range(self.n)]
        return x,t

    def parameters(self,x:Real,t:list[Real],bits:int):
        self.interval_passes+=1
        a=tanh_interval(self.u*Interval(*x.interval(bits)),bits)
        q=[tanh_interval(self.v*Interval(*z.interval(bits)),bits) for z in t]
        return a,q

    def sample_given(self,x:Real,t:list[Real])->tuple[int,...]:
        coins=[LazyUniform(0,1,self.rng) for _ in range(self.n)]
        bits=8;resolved=[];prefix=1
        while len(resolved)<self.n:
            a,q=self.parameters(x,t,bits)
            suffix=[Interval(1,1)]*(self.n+1)
            for j in range(self.n-1,-1,-1):suffix[j]=q[j]*suffix[j+1]
            while len(resolved)<self.n:
                j=len(resolved)
                try:
                    prob=(1+q[j])*(1+prefix*a*suffix[j+1])/(2*(1+prefix*a*suffix[j]))
                except ZeroDivisionError:break
                lo,hi=coins[j].interval(bits)
                if hi<=prob.lo:s=1
                elif lo>=prob.hi:s=-1
                else:break
                resolved.append(s);prefix*=s
            bits*=2
        return tuple(resolved)

    @staticmethod
    def marginal(a:Interval,q:list[Interval],which:str,sign:int):
        if which=='physical':
            a=sign*a;p=Interval(1,1)
            for z in q:p=p*z
            return (1+a)*(1+p)/(2*(1+a*p))
        p=a
        for z in q[1:]:p=p*z
        z=sign*q[0]
        return (1+z)*(1+p)/(2*(1+z*p))

    def correlation_coin(self,which:str)->bool:
        if which not in self.correlation_calls:raise ValueError('Unknown feature')
        self.correlation_calls[which]+=1
        x,t=self.source(which);coin=LazyUniform(0,1,self.rng);bits=8
        while True:
            a,q=self.parameters(x,t,bits)
            try:
                minus=self.marginal(a,q,which,-1)
                plus=self.marginal(a,q,which,1)
            except ZeroDivisionError:bits*=2;continue
            lo,hi=coin.interval(bits)
            if hi<=minus.lo or lo>=plus.hi:return False
            if lo>=minus.hi and hi<=plus.lo:return True
            bits*=2

    def sample(self,normalize:bool=True)->Draw:
        x,t=self.source();y=self.sample_given(x,t)
        if not normalize:return Draw(x,tuple(t),y)
        rx=mean_sign(lambda:self.correlation_coin('physical'),F(1,2),F(2,3),self.random)
        c=self.auxiliary_target/F(3,2);ell=self.auxiliary_lower/F(3,2)
        rt=mean_sign(lambda:self.correlation_coin('auxiliary'),c,ell,self.random)
        return Draw(x.reflected(rx),tuple(z.reflected(rt) for z in t),y)

class UniformPhysicalBoundary:
    """Globally optimal boundary at a rational c/L in [0,1].

    Optional smaller means are obtained by ordinary rational reflections.
    """
    def __init__(self,n:int,width=3,threshold_fraction=F(1,2),
                 physical_target=None,auxiliary_target=None,rng=None):
        self.n=int(n);self.width=F(width);self.r=F(threshold_fraction)
        if self.n<2 or self.width<=0 or not 0<=self.r<=1:raise ValueError('Invalid boundary parameters')
        self.rng=rng if rng is not None else Random()
        self.b=-sum((F(comb(n,j))*(-self.r)**j/F(j+2) for j in range(1,n+1)),F(0))
        self.cost=n*self.width*sum((F(comb(n-1,j))*(-1)**j*self.r**(j+2)/F((j+2)*(j+3))
                                  for j in range(n)),F(0))
        self.beta=self.width/2-self.cost/n
        self.b_target=self.b if physical_target is None else F(physical_target)
        self.beta_target=self.beta if auxiliary_target is None else F(auxiliary_target)
        if not 0<=self.b_target<=self.b or not 0<=self.beta_target<=self.beta:
            raise ValueError('Requested means exceed the boundary means')

    def sample(self)->Draw:
        x=LazyUniform(-1,1,self.rng)
        t=[LazyUniform(-self.width,self.width,self.rng) for _ in range(self.n)]
        sx=-1 if x.less_than(0) else 1
        y=[-1 if z.less_than(0) else 1 for z in t]
        if sx*parity(y)<0 and self.r:
            bits=8
            while True:
                mag=[z.reflected(s).interval(bits) for z,s in zip(t,y)]
                j=min(range(self.n),key=lambda k:mag[k][1])
                xmin,xmax=x.reflected(sx).interval(bits)
                low,high=self.width*self.r*xmin,self.width*self.r*xmax
                if all(lo>=high for lo,_ in mag):break
                if mag[j][1]<low and all(mag[j][1]<mag[k][0] for k in range(self.n) if k!=j):
                    y[j]*=-1;break
                bits*=2
        rx=1 if not self.b or rational_coin((1+self.b_target/self.b)/2,self.rng) else -1
        rt=1 if rational_coin((1+self.beta_target/self.beta)/2,self.rng) else -1
        return Draw(x.reflected(rx),tuple(z.reflected(rt) for z in t),tuple(y))

if __name__=='__main__':
    import json
    sampler=ContinuousParityGibbs(4,Random(20260921))
    draws=[sampler.sample() for _ in range(5)]
    boundary=UniformPhysicalBoundary(8,3,F(1,4),rng=Random(8))
    out={'thermal_n':4,'physical_mean':str(sampler.physical_target),
         'auxiliary_mean':str(sampler.auxiliary_target),'signings':[d.signing for d in draws],
         'correlation_calls':sampler.correlation_calls,'interval_passes':sampler.interval_passes,
         'boundary':{'physical_mean':str(boundary.b),'auxiliary_mean':str(boundary.beta),
                     'total_loss':str(boundary.cost),'sample':boundary.sample().signing}}
    print(json.dumps(out,indent=2))


==> anc/certificates/code/response-certificate/cosine_calibrated_parity.py <==
#!/usr/bin/env python3
"""Exact continuous cosine--q_dagger joint reference, n>=16.

X has density cos^2(pi*x/2) on (-1,1), independently of n auxiliaries
with the inherited calibrated density exp(h(t/3))/Z on (-3,3).
The returned uniform signs satisfy E[X|Y]=prod(Y)/4 and E[T_i|Y]=Y_i.
Every decision uses Fraction intervals and lazy fair bits. No normalizing
integral, source moment or conditional correlation is evaluated.
"""
from __future__ import annotations
from fractions import Fraction as F
from random import Random
from math import factorial
from product_reference import LazyUniform
from rational_intervals import Interval,exp_interval,pi_interval
from continuous_parity_reference import Draw,parity
from exact_coins import Counts,RationalRandom,mean_sign

HCOEFF=tuple(map(F,['-0.2765022959752712062','-0.0005935651463657652',
                    '0.0000085009936360202','-0.0000001379669116675',
                    '0.0000000033324446571']))

def cosine_interval(z:Interval,bits:int)->Interval:
    center=(z.lo+z.hi)/2;radius=(z.hi-z.lo)/2
    if abs(center)>4:raise ValueError('This cosine evaluator expects |argument|<=4')
    total=F(1);term=F(1);j=0
    while True:
        remainder=abs(center)**(2*j+2)/factorial(2*j+2)
        if remainder<=F(1,1<<(bits+5)):break
        j+=1;term*=-center*center/F((2*j-1)*(2*j));total+=term
    return Interval(max(F(-1),total-remainder-radius),min(F(1),total+remainder+radius))

def cosine_weight(x:Interval,bits:int):
    return (1+cosine_interval(pi_interval(bits+8)*x,bits+8))/2

def auxiliary_weight(x:Interval,bits:int):
    z=x/3;z=z*z;h=Interval(HCOEFF[-1],HCOEFF[-1])
    for a in HCOEFF[-2::-1]:h=h*z+a
    h=h*z
    e=exp_interval(h,bits+10)
    return Interval(max(F(0),e.lo),min(F(1),e.hi))

class CosineCalibratedParity:
    def __init__(self,n:int,rng:Random|None=None):
        if not isinstance(n,int) or n<16:raise ValueError('The finite certificate requires n>=16')
        self.n=n;self.rng=rng if rng is not None else Random()
        self.counts=Counts();self.random=RationalRandom(self.rng,self.counts)
        self.correlation_calls={'physical':0,'auxiliary':0}
        self.source_proposals={'physical':0,'auxiliary':0}
    def coordinate(self,kind):
        width=1 if kind=='physical' else 3
        weight=cosine_weight if kind=='physical' else auxiliary_weight
        while True:
            self.source_proposals[kind]+=1
            x=LazyUniform(-width,width,self.rng);coin=LazyUniform(0,1,self.rng);bits=8
            while True:
                interval=weight(Interval(*x.interval(bits)),bits);lo,hi=coin.interval(bits)
                if hi<=interval.lo:return x
                if lo>=interval.hi:break
                bits*=2
    def source(self):return self.coordinate('physical'),[self.coordinate('auxiliary') for _ in range(self.n)]
    def correction(self,x,t):
        sx=-1 if x.less_than(0) else 1;signs=[-1 if z.less_than(0) else 1 for z in t]
        bits=8
        while True:
            mag=[z.reflected(s).interval(bits) for z,s in zip(t,signs)]
            j=min(range(self.n),key=lambda i:mag[i][1]);lo,hi=x.reflected(sx).interval(bits)
            if all(a>=3*hi for a,b in mag):return None
            if mag[j][1]<3*lo and all(mag[j][1]<mag[i][0] for i in range(self.n) if i!=j):return j
            bits*=2
    def bounded_magnitude_coin(self,z,width):
        sign=-1 if z.less_than(0) else 1;coin=LazyUniform(0,1,self.rng);bits=8
        while True:
            a,b=z.reflected(sign).interval(bits);lo,hi=coin.interval(bits)
            if hi<=a/width:return True
            if lo>=b/width:return False
            bits*=2
    def correlation_coin(self,kind):
        self.correlation_calls[kind]+=1;x,t=self.source()
        if kind=='physical':
            if not self.bounded_magnitude_coin(x,1):return False
            return self.correction(x,t) is not None
        if not self.bounded_magnitude_coin(t[0],3):return False
        return self.correction(x,t)!=0
    def sample(self):
        x,t=self.source();sx=-1 if x.less_than(0) else 1
        y=[-1 if z.less_than(0) else 1 for z in t]
        if parity(y)!=sx:
            j=self.correction(x,t)
            if j is not None:y[j]*=-1
        rx=mean_sign(lambda:self.correlation_coin('physical'),F(1,4),F(27,100),self.random)
        rt=mean_sign(lambda:self.correlation_coin('auxiliary'),F(1,3),F(17,48),self.random)
        return Draw(x.reflected(rx),tuple(z.reflected(rt) for z in t),tuple(y))

if __name__=='__main__':
    import json
    model=CosineCalibratedParity(16,Random(20260923))
    d=model.sample()
    print(json.dumps({'n':16,'signing':d.signing,'physical_mean':'1/4','auxiliary_mean':'1',
        'physical_density':'cos(pi*x/2)^2 on (-1,1)',
        'auxiliary_log_coefficients':list(map(str,HCOEFF)),
        'correlation_calls':model.correlation_calls,'source_proposals':model.source_proposals},indent=2))


==> anc/certificates/code/response-certificate/exact_coins.py <==
#!/usr/bin/env python3
"""Exact rational Bernoulli factories.

The linear factory implements the state recursion of Mark Huber,
'Nearly optimal Bernoulli factories for linear functions', arXiv:1308.1562,
Section 2.2. Its only unknown input is a callable returning independent
p-coins. Rational helper coins use integer rejection supplied by randrange.

No estimates of the unknown probability enter either factory. A certified
bound is a required mathematical precondition, not an empirical check.
"""
from __future__ import annotations
from dataclasses import dataclass
from fractions import Fraction
from random import Random
from typing import Callable

Coin = Callable[[], bool]

@dataclass
class Counts:
    input_coins: int = 0
    helper_coins: int = 0
    rescalings: int = 0

class RationalRandom:
    """Rational coins from a Random-compatible integer-bit source."""
    def __init__(self, rng: Random | None = None, counts: Counts | None = None):
        self.rng = rng if rng is not None else Random()
        self.counts = counts if counts is not None else Counts()

    def coin(self, probability: Fraction | int) -> bool:
        if not isinstance(probability, (Fraction, int)):
            raise TypeError('A rational probability is required; floats are not exact inputs')
        p = Fraction(probability)
        if not 0 <= p <= 1:
            raise ValueError('Probability must lie in [0,1]')
        self.counts.helper_coins += 1
        if p == 0:
            return False
        if p == 1:
            return True
        return self.rng.randrange(p.denominator) < p.numerator

    def geometric(self, probability: Fraction) -> int:
        if not 0 < probability <= 1:
            raise ValueError('Geometric success probability must lie in (0,1]')
        value = 1
        while not self.coin(probability):
            value += 1
        return value

    def product_coin(self, probability: Fraction, exponent: int) -> bool:
        """A p**exponent coin, without constructing enormous rational powers."""
        if exponent < 0:
            raise ValueError('Exponent must be nonnegative')
        for _ in range(exponent):
            if not self.coin(probability):
                return False
        return True


def linear_factory(input_coin: Coin, multiplier: Fraction,
                   gap: Fraction, random: RationalRandom) -> bool:
    """Return a (multiplier*p)-coin given the guarantee multiplier*p <= 1-gap.

    The known parameters are rational. The expected number of input calls
    is at most 19*multiplier/gap, using Huber's bound after capping gap at 1/2.
    """
    if not isinstance(multiplier, (int, Fraction)) or not isinstance(gap, (int, Fraction)):
        raise TypeError('Factory parameters must be rational')
    C, epsilon = Fraction(multiplier), Fraction(gap)
    if C <= 0 or not 0 < epsilon <= 1:
        raise ValueError('Require multiplier > 0 and 0 < gap <= 1')
    if C <= 1:
        if not random.coin(C):
            return False
        random.counts.input_coins += 1
        return bool(input_coin())
    epsilon = min(epsilon, Fraction(1, 2))
    threshold = Fraction(23, 5) / epsilon
    outstanding = 1
    while True:
        # This is a repeat-until loop, as in Huber's algorithm.
        while True:
            random.counts.input_coins += 1
            if input_coin():
                outstanding -= 1
            else:
                outstanding += random.geometric((C-1)/C)-1
            if outstanding == 0 or outstanding >= threshold:
                break
        if outstanding == 0:
            return True
        factor = 1 + epsilon/2
        if not random.product_coin(1/factor, outstanding):
            return False
        C *= factor
        epsilon /= 2
        threshold *= 2
        random.counts.rescalings += 1


def reciprocal_factory(input_coin: Coin, numerator: Fraction,
                       lower_bound: Fraction, random: RationalRandom) -> bool:
    """Return a c/p-coin given known rationals 0 < c < lower_bound <= p <= 1."""
    if not isinstance(numerator, (int, Fraction)) or not isinstance(lower_bound, (int, Fraction)):
        raise TypeError('Factory parameters must be rational')
    c, lower = Fraction(numerator), Fraction(lower_bound)
    if not 0 < c < lower <= 1:
        raise ValueError('Require 0 < numerator < lower_bound <= 1')
    multiplier = 1/(1-c)
    gap = (lower-c)/(1-c)
    while True:
        if random.coin(c):
            return True
        q_coin = linear_factory(lambda: not input_coin(), multiplier, gap, random)
        if not q_coin:
            return False


def mean_sign(input_coin: Coin, desired_ratio_numerator: Fraction,
              probability_lower_bound: Fraction, random: RationalRandom) -> int:
    """Return a sign of mean c/p, using fresh randomness independent of a main sample."""
    if reciprocal_factory(input_coin, desired_ratio_numerator,
                          probability_lower_bound, random):
        return 1
    return 1 if random.coin(Fraction(1, 2)) else -1


==> anc/certificates/code/response-certificate/product_reference.py <==
#!/usr/bin/env python3
"""Exact joint reference sampling with uniform auxiliaries.

The physical source is any explicitly listed rational finite distribution.
The output retains this physical distribution and independent uniform
auxiliaries, while giving a uniform signing and the prescribed conditional
means. Continuous outputs are lazy exact uniform reals, not rounded atoms.
Only the Python standard library is required.
"""
from __future__ import annotations
from dataclasses import dataclass
from fractions import Fraction as F
from random import Random
from typing import Sequence


def dot(a, b):
    return sum((x*y for x,y in zip(a,b)), F(0))


def inverse(matrix):
    n=len(matrix)
    z=[[F(x) for x in row]+[F(i==j) for j in range(n)]
       for i,row in enumerate(matrix)]
    if any(len(row)!=2*n for row in z):
        raise ValueError('A square covariance matrix is required')
    for j in range(n):
        pivot=next((i for i in range(j,n) if z[i][j]),None)
        if pivot is None: raise ValueError('Physical covariance is singular; restrict to its range')
        z[j],z[pivot]=z[pivot],z[j]
        a=z[j][j]; z[j]=[v/a for v in z[j]]
        for i in range(n):
            if i!=j:
                a=z[i][j];z[i]=[v-a*w for v,w in zip(z[i],z[j])]
    return [row[n:] for row in z]


def rational_coin(p:F, rng:Random)->bool:
    p=F(p)
    if not 0<=p<=1: raise ValueError('Invalid rational probability')
    return rng.randrange(p.denominator)<p.numerator


def categorical(weights:Sequence[F],rng:Random)->int:
    remaining=F(1)
    for i,p in enumerate(weights[:-1]):
        if rational_coin(p/remaining,rng):return i
        remaining-=p
    return len(weights)-1


class _UniformBits:
    def __init__(self,rng:Random):self.rng=rng;self.prefix=0;self.bits=0
    def refine(self,bits:int=4):
        self.prefix=(self.prefix<<bits)+self.rng.getrandbits(bits);self.bits+=bits


class LazyUniform:
    """An affine image of a uniform real represented by lazy independent bits."""
    def __init__(self,lower:F,upper:F,rng:Random,_bits=None):
        if upper<=lower:raise ValueError('The interval must have positive length')
        self.offset=F(lower);self.scale=F(upper-lower)
        self._bits=_bits if _bits is not None else _UniformBits(rng)
    def interval(self,bits:int=0):
        while self._bits.bits<bits:self._bits.refine()
        d=1<<self._bits.bits;k=self._bits.prefix
        ends=(self.offset+self.scale*F(k,d),self.offset+self.scale*F(k+1,d))
        return min(ends),max(ends)
    def less_than(self,threshold:F)->bool:
        threshold=F(threshold)
        while True:
            lo,hi=self.interval()
            if hi<=threshold:return True
            if lo>=threshold:return False
            self._bits.refine()
    def reflected(self,sign:int):
        if sign not in (-1,1):raise ValueError('A sign is required')
        obj=object.__new__(LazyUniform)
        obj.offset=sign*self.offset;obj.scale=sign*self.scale;obj._bits=self._bits
        return obj
    def approximate(self,bits:int=53)->float:
        lo,hi=self.interval(bits);return float((lo+hi)/2)


@dataclass
class JointDraw:
    physical:tuple[F,...]
    auxiliary:tuple[LazyUniform,...]
    signing:tuple[int,...]


class UniformProductReference:
    def __init__(self,atoms,weights,columns,widths,strip_masses,beta):
        self.atoms=[tuple(F(x) for x in row) for row in atoms]
        self.weights=[F(p) for p in weights]
        if not self.atoms or len(self.atoms)!=len(self.weights):raise ValueError('Invalid physical source')
        self.m=len(self.atoms[0]);self.n=len(columns)
        if sum(self.weights)!=1 or any(p<=0 for p in self.weights):raise ValueError('Positive probabilities must sum to one')
        if any(len(x)!=self.m for x in self.atoms):raise ValueError('Inconsistent physical dimensions')
        if any(sum(p*x[j] for p,x in zip(self.weights,self.atoms)) for j in range(self.m)):
            raise ValueError('The physical source must be centered')
        cov=[[sum(p*x[i]*x[j] for p,x in zip(self.weights,self.atoms))
              for j in range(self.m)] for i in range(self.m)]
        inv=inverse(cov)
        self.columns=[tuple(F(x) for x in b) for b in columns]
        if any(len(b)!=self.m for b in self.columns):raise ValueError('Column dimension mismatch')
        self.widths=[F(x) for x in widths];self.alpha=[F(x) for x in strip_masses]
        self.beta=[F(x) for x in beta]
        if not all(len(x)==self.n for x in (self.widths,self.alpha,self.beta)):
            raise ValueError('One auxiliary parameter per column is required')
        if any(L<=0 for L in self.widths) or any(not 0<=a<1 for a in self.alpha):
            raise ValueError('Require positive widths and strip masses in [0,1)')
        self.dual=[tuple(dot(row,b) for row in inv) for b in self.columns]
        self.energy=[dot(b,c) for b,c in zip(self.columns,self.dual)]
        self.leverage=[max(abs(dot(c,x)) for x in self.atoms) for c in self.dual]
        total=F(1)
        for a in self.alpha:total*=1-a
        self.P=[total/(1-a) for a in self.alpha]
        self.h=[a*L for a,L in zip(self.alpha,self.widths)]
        for j in range(self.n):
            if self.leverage[j]>self.P[j]*self.alpha[j]:
                raise ValueError(f'Physical transfer exceeds strip capacity in column {j}')
        self.loss=[L*e/(2*P) for L,e,P in zip(self.widths,self.energy,self.P)]
        self.gamma=[L/2-d for L,d in zip(self.widths,self.loss)]
        if any(not 0<b<=g for b,g in zip(self.beta,self.gamma)):
            raise ValueError('Requested auxiliary means exceed the certified pre-flip means')
        self.plus=[(1+b/g)/2 for b,g in zip(self.beta,self.gamma)]

    def threshold(self,x,j):
        return -self.widths[j]*dot(self.dual[j],x)/self.P[j]

    def decode_rational(self,x,t):
        active=[j for j in range(self.n) if abs(t[j])<self.h[j]]
        y=[1 if v>0 else -1 for v in t]
        if len(active)==1:
            j=active[0];y[j]=1 if t[j]>self.threshold(x,j) else -1
        return tuple(y)

    def sample(self,rng:Random|None=None)->JointDraw:
        rng=rng if rng is not None else Random()
        x=self.atoms[categorical(self.weights,rng)]
        t=[LazyUniform(-L,L,rng) for L in self.widths]
        active=[];y=[]
        for j,z in enumerate(t):
            y.append(-1 if z.less_than(F(0)) else 1)
            if not z.less_than(-self.h[j]) and z.less_than(self.h[j]):active.append(j)
        if len(active)==1:
            j=active[0];y[j]=-1 if t[j].less_than(self.threshold(x,j)) else 1
        output=[]
        for z,p in zip(t,self.plus):
            output.append(z.reflected(1 if rational_coin(p,rng) else -1))
        return JointDraw(x,tuple(output),tuple(y))

    def parameters(self):
        return {key:[str(x) for x in getattr(self,key)]
                for key in ('energy','leverage','P','loss','gamma','plus')}


def example():
    return UniformProductReference([[-1],[1]],[F(1,2)]*2,
        [[F(1,16)],[F(1,24)]],[3,3],[F(1,6)]*2,[1,1])

if __name__=='__main__':
    import json
    model=example();rng=Random(20260921)
    print(json.dumps(model.parameters(),indent=2))
    z=model.sample(rng)
    print('signing:',z.signing,'physical:',z.physical)
    print('Certified auxiliary intervals:',[tuple(map(str,t.interval(20))) for t in z.auxiliary])


==> anc/certificates/code/response-certificate/r10_auxiliary_certificate.py <==
#!/usr/bin/env python3
"""Exact rational enclosure of the original auxiliary's Gibbs noise parameter.

For w=exp(h), the inherited coefficients give h<=0, |h'|<1, |h''|<1.
On [0,3], for 0<t<=1/2, second derivatives of w, wx*tanh(tx), and
w*tanh(tx)^2 are bounded respectively by 2,15,6. Midpoint integration
and rational exponential intervals therefore certify the temperature and rho.
"""
from fractions import Fraction as F
from pathlib import Path
import argparse,json
from rational_intervals import Interval as I,exp_point
from r9_capacity_certificate import dyadic,polynomial
from cosine_calibrated_parity import HCOEFF

def run(n=1024):
    assert HCOEFF[0]+sum(max(c,F(0))for c in HCOEFF[1:])<0
    hp=sum((2*j+2)*abs(c)/3 for j,c in enumerate(HCOEFF))
    hpp=sum((2*j+2)*(2*j+1)*abs(c)/9 for j,c in enumerate(HCOEFF))
    assert hp<1 and hpp<1
    lo,hi=F(4875,10000),F(4876,10000)
    sums={k:I(0,0)for k in ['mass','score_lo','score_hi','rho_lo','rho_hi']}
    for j in range(n):
        x=F(3*(2*j+1),2*n);w=dyadic(exp_point(polynomial(x),70))
        sums['mass']+=w
        for t,suffix in [(lo,'lo'),(hi,'hi')]:
            e=dyadic(exp_point(2*t*x,70));mu=dyadic((e-1)/(e+1))
            sums['score_'+suffix]+=dyadic(w*x*mu)
            sums['rho_'+suffix]+=dyadic(w*mu*mu)
    bounds={'mass':2,'score_lo':15,'score_hi':15,'rho_lo':6,'rho_hi':6}
    integrals={name:s*F(3,n)+I(-F(9*bounds[name],8*n*n),F(9*bounds[name],8*n*n))
               for name,s in sums.items()}
    g0=integrals['score_lo']/integrals['mass'];g1=integrals['score_hi']/integrals['mass']
    assert g0.hi<1<g1.lo
    r0=integrals['rho_lo']/integrals['mass'];r1=integrals['rho_hi']/integrals['mass']
    rho=I(r0.lo,r1.hi)
    assert F(364,1000)<rho.lo<rho.hi<F(366,1000)
    def pack(v):return {'lo':str(v.lo),'hi':str(v.hi),'decimal_display':[float(v.lo),float(v.hi)]}
    return {'method':'rational midpoint integrals with explicit second-derivative bounds',
            'subintervals':n,'temperature_interval':[str(lo),str(hi)],'second_derivative_bounds':bounds,
            'normalizer':pack(2*integrals['mass']),'score_lo':pack(g0),'score_hi':pack(g1),
            'rho':pack(rho),'certified_rho_interval':['91/250','183/500'],
            'certified_matrix_penalty_coefficient_lower':'91/500',
            'local_linear_information_coefficient':pack(1/(2*(1-rho)))}
if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--output',type=Path);p.add_argument('--subintervals',type=int,default=1024);a=p.parse_args()
    out=run(a.subintervals);text=json.dumps(out,sort_keys=True,indent=2)+'\n'
    if a.output:a.output.parent.mkdir(parents=True,exist_ok=True);a.output.write_text(text)
    print(text)


==> anc/certificates/code/response-certificate/r9_capacity_certificate.py <==
#!/usr/bin/env python3
"""A rational certificate for the actual calibrated auxiliary's capacity.

Midpoint integration has an explicitly bounded second derivative. Every
function evaluation and the quadrature error use rational intervals. The
normalizing integral is enclosed, not supplied as a floating point constant.
"""
from fractions import Fraction as F
from pathlib import Path
import json
from rational_intervals import Interval as I,exp_point,log_interval,log_point
from cosine_calibrated_parity import HCOEFF


def dyadic(z,bits=62):
    scale=1<<bits
    lo=z.lo*scale; hi=z.hi*scale
    return I(F(lo.numerator//lo.denominator,scale),F(-((-hi.numerator)//hi.denominator),scale))


def polynomial(x):
    u=(x/3)**2
    return sum(c*u**(j+1) for j,c in enumerate(HCOEFF))


def integrate(n=4096):
    # h<=0, |d_x h|<=1, |d_x^2 h|<=1 on [0,3].
    assert HCOEFF[0]+sum(max(c,F(0)) for c in HCOEFF[1:])<0
    hp=sum((2*j+2)*abs(c)/3 for j,c in enumerate(HCOEFF))
    hpp=sum((2*j+2)*(2*j+1)*abs(c)/9 for j,c in enumerate(HCOEFF))
    assert hp<1 and hpp<1
    tlo=F(48755,100000); thi=F(48756,100000); ln2=dyadic(log_point(F(2),72))
    sums={k:I(0,0) for k in ['mass','mean','logcosh','score_lo','score_hi']}
    for j in range(n):
        x=F(3*(2*j+1),2*n); w=dyadic(exp_point(polynomial(x),72))
        sums['mass']+=w; sums['mean']+=dyadic(w*x)
        for t,name in [(tlo,'score_lo'),(thi,'score_hi')]:
            e=dyadic(exp_point(2*t*x,72)); tanh=dyadic((e-1)/(e+1))
            sums[name]+=dyadic(w*x*tanh)
            if name=='score_lo':
                logcosh=dyadic(log_interval(e+1,72)-t*x-ln2)
                sums['logcosh']+=dyadic(w*logcosh)
    # Bounds for second derivatives: w:2, wx:8,
    # w*log cosh(tx):5, w*x*tanh(tx):15, for 0<t<=1/2.
    M={'mass':2,'mean':8,'logcosh':5,'score_lo':15,'score_hi':15}
    ints={}
    for name,v in sums.items():
        error=F(9*M[name],8*n*n)
        ints[name]=v*F(3,n)+I(-error,error)
    mean=ints['mean']/ints['mass']; L=ints['logcosh']/ints['mass']
    glo=ints['score_lo']/ints['mass']; ghi=ints['score_hi']/ints['mass']
    assert glo.hi<1<ghi.lo
    rate=I(tlo-L.hi,thi-L.lo)
    cap=1-rate/ln2
    privacy=-F(1,20)*log_point(F(1,20),72)-F(19,20)*log_point(F(19,20),72)
    assert F(7019,10000)<cap.lo and cap.hi<F(7021,10000)
    assert privacy.hi<rate.lo
    def encode(v):return {'lo':str(v.lo),'hi':str(v.hi),'decimal_display':[float(v.lo),float(v.hi)]}
    return {'method':'exact rational midpoint quadrature with proved second derivative bounds',
            'subintervals':n,'coefficients':[str(c) for c in HCOEFF],
            'bounds_dh':[str(hp),str(hpp)],'temperature':[str(tlo),str(thi)],
            'normalizer':encode(2*ints['mass']),'mean_absolute':encode(mean),
            'score_at_lower_temperature':encode(glo),'score_at_upper_temperature':encode(ghi),
            'rate':encode(rate),'capacity_bits_per_sign':encode(cap),
            'privacy_entropy_h_005':encode(privacy),
            'certified_capacity_interval':['7019/10000','7021/10000'],
            'certified_private_coordinate_fraction':'1/20'}

if __name__=='__main__':
    import argparse
    p=argparse.ArgumentParser();p.add_argument('--subintervals',type=int,default=4096);p.add_argument('--output',type=Path)
    args=p.parse_args(); result=integrate(args.subintervals); text=json.dumps(result,indent=2,sort_keys=True)+'\n'
    if args.output: args.output.parent.mkdir(parents=True,exist_ok=True);args.output.write_text(text)
    print(json.dumps({k:result[k] for k in ['temperature','capacity_bits_per_sign','certified_private_coordinate_fraction']},indent=2))


==> anc/certificates/code/response-certificate/rational_intervals.py <==
#!/usr/bin/env python3
"""Rational enclosures for exp and sqrt, used in exact Bernoulli choices.

All arithmetic is rational or integer. Exponentials use a positive Taylor
series with an explicit geometric remainder, followed by interval squaring.
No floating-point value is used to decide a random event.
"""
from fractions import Fraction as F
from math import isqrt
from dataclasses import dataclass

@dataclass(frozen=True)
class Interval:
    lo:F
    hi:F
    def __post_init__(self):
        object.__setattr__(self,'lo',F(self.lo));object.__setattr__(self,'hi',F(self.hi))
        if self.lo>self.hi:raise ValueError('Reversed interval')
    @staticmethod
    def value(x):return x if isinstance(x,Interval) else Interval(F(x),F(x))
    def __add__(self,o):
        o=self.value(o);return Interval(self.lo+o.lo,self.hi+o.hi)
    __radd__=__add__
    def __neg__(self):return Interval(-self.hi,-self.lo)
    def __sub__(self,o):return self+-self.value(o)
    def __rsub__(self,o):return self.value(o)+-self
    def __mul__(self,o):
        o=self.value(o);a=[self.lo*o.lo,self.lo*o.hi,self.hi*o.lo,self.hi*o.hi]
        return Interval(min(a),max(a))
    __rmul__=__mul__
    def __truediv__(self,o):
        o=self.value(o)
        if o.lo<=0<=o.hi:raise ZeroDivisionError('Refine an interval containing zero')
        return self*Interval(1/o.hi,1/o.lo)
    def __rtruediv__(self,o):return self.value(o)/self


def _pow2(k):return F(1<<k) if k>=0 else F(1,1<<(-k))


def outward(z:Interval,bits:int):
    if z.hi<=0:raise ValueError('Positive interval required')
    # A dyadic grid giving at least the requested relative accuracy.
    exponent=z.hi.numerator.bit_length()-z.hi.denominator.bit_length()+1
    step=_pow2(exponent-bits)
    lower=z.lo/step;upper=z.hi/step
    a=lower.numerator//lower.denominator
    b=-((-upper.numerator)//upper.denominator)
    return Interval(a*step,b*step)


def exp_point(x:F,bits:int=80)->Interval:
    x=F(x)
    if x<0:return 1/exp_point(-x,bits+4)
    if x==0:return Interval(F(1),F(1))
    k=0;z=x
    while z>F(1,2):z/=2;k+=1
    budget=bits+k+12;tol=_pow2(-budget)
    term=F(1);s=F(1);j=0
    while True:
        nextterm=term*z/(j+1)
        tail=nextterm/(1-z/F(j+2))
        if tail<=tol:break
        j+=1;term=nextterm;s+=term
    out=outward(Interval(s,s+tail),budget)
    for _ in range(k):out=outward(out*out,budget)
    return out


def exp_interval(x:Interval,bits:int=80)->Interval:
    return Interval(exp_point(x.lo,bits).lo,exp_point(x.hi,bits).hi)


def sqrt_interval(x:Interval,bits:int=80)->Interval:
    if x.lo<0:raise ValueError('Nonnegative interval required')
    den=1<<bits
    k=isqrt((x.lo.numerator<<(2*bits))//x.lo.denominator)
    j=isqrt((x.hi.numerator<<(2*bits))//x.hi.denominator)
    return Interval(F(k,den),F(j+1,den))


def atan_inverse_interval(n:int,bits:int=128)->Interval:
    if n<2:raise ValueError('n>=2 required')
    z=F(1,n);term=z;s=F(0);k=0;tol=_pow2(-bits)
    while True:
        s+=term/(2*k+1)
        nextterm=-term*z*z;rem=abs(nextterm/F(2*k+3))
        if rem<tol:
            return Interval(min(s,s+nextterm/F(2*k+3)),max(s,s+nextterm/F(2*k+3)))
        term=nextterm;k+=1


def pi_interval(bits:int=128)->Interval:
    # Machin's identity, with alternating-series enclosures.
    return 16*atan_inverse_interval(5,bits+8)-4*atan_inverse_interval(239,bits+8)


def _log_reduced(x:F,bits:int)->Interval:
    """Enclose log(x) for rational 1 <= x <= 2 using the atanh series."""
    if not 1<=x<=2:raise ValueError('Range reduction failed')
    z=(x-1)/(x+1)
    if not z:return Interval(0,0)
    term=z;value=F(0);k=0;tol=_pow2(-bits)
    while True:
        value+=2*term/(2*k+1)
        term*=z*z;k+=1
        tail=2*term/((2*k+1)*(1-z*z))
        if tail<=tol:return Interval(value,value+tail)


def log_point(x:F,bits:int=80)->Interval:
    """Absolute rational enclosure of log(x), without floating-point arithmetic."""
    x=F(x)
    if x<=0:raise ValueError('The logarithm requires positive input')
    k=x.numerator.bit_length()-x.denominator.bit_length()
    y=x/_pow2(k)
    if y<1:y*=2;k-=1
    if y>=2:y/=2;k+=1
    extra=abs(k).bit_length()+4
    return _log_reduced(y,bits+extra)+k*_log_reduced(F(2),bits+extra)


def log_interval(x:Interval,bits:int=80)->Interval:
    return Interval(log_point(x.lo,bits).lo,log_point(x.hi,bits).hi)


==> anc/certificates/code/signing.py <==
#!/usr/bin/env python3
"""Exact rational signing at the profile-sensitive Komlos radius.

Input: a JSON array of rows, with integer entries or rational/decimal strings.
Example: [["3/5", "4/5", 0], ["4/5", "-3/5", 1]].
The enumeration is finite. Rejection has the expected proposal bound proved
in the manuscript; its output is not asserted to be the reference coupling.
"""
from __future__ import annotations
import argparse
from fractions import Fraction
import itertools
import json
from pathlib import Path
import secrets
from typing import Sequence

F = Fraction
C = F('6.8383231851485')
GAMMA = F(167, 200)


def parse_matrix(data: object) -> list[list[F]]:
    if not isinstance(data, list) or not data or not all(isinstance(r, list) for r in data):
        raise ValueError('The input must be a nonempty JSON array of rows.')
    n = len(data[0])
    if not n or any(len(r) != n for r in data):
        raise ValueError('Rows must have the same positive length.')
    if any(isinstance(x, float) for r in data for x in r):
        raise ValueError('Use strings for exact decimals, rather than JSON floats.')
    return [[F(x) for x in r] for r in data]


def column_data(a: Sequence[Sequence[F]]) -> list[tuple[F, F]]:
    n = len(a[0])
    out = []
    for j in range(n):
        s2 = sum((row[j] ** 2 for row in a), F(0))
        if s2:
            s3 = sum((abs(row[j]) ** 3 for row in a), F(0))
            out.append((s2, GAMMA * s3 / s2))
    return out


def profile_test(load: F, columns: Sequence[tuple[F, F]]) -> bool:
    # R_A = max_j [C sqrt(s2_j) - gamma s3_j/s2_j].
    # All terms below are nonnegative, so squaring is an exact equivalence.
    return any((load + shift) ** 2 < C * C * s2 for s2, shift in columns)


def find_signing(a: Sequence[Sequence[F]], mode: str = 'enumerate') -> dict:
    m, n = len(a), len(a[0])
    cols = column_data(a)
    if not cols:
        return {'signs': [1] * n, 'row_sums': ['0'] * m, 'proposals': 1,
                'zero_matrix': True, 'discrepancy': '0'}
    if mode == 'enumerate':
        candidates = itertools.product((-1, 1), repeat=n)
    elif mode == 'rejection':
        candidates = ([1 if secrets.randbits(1) else -1 for _ in range(n)]
                      for _ in itertools.count())
    else:
        raise ValueError('Unknown mode.')
    for count, signs in enumerate(candidates, 1):
        sums = [sum((x * s for x, s in zip(row, signs)), F(0)) for row in a]
        load = max(abs(x) for x in sums)
        if profile_test(load, cols):
            return {'signs': list(signs), 'row_sums': [str(x) for x in sums],
                    'proposals': count, 'zero_matrix': False, 'discrepancy': str(load),
                    'strict_profile_test': True, 'C': str(C), 'gamma': str(GAMMA),
                    'comparison': 'exists j: (load + gamma*s3_j/s2_j)^2 < C^2*s2_j'}
    raise RuntimeError('Exhaustive search found no signing at the proved radius.')


def main() -> None:
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('matrix', type=Path)
    ap.add_argument('--mode', choices=('enumerate', 'rejection'), default='enumerate')
    ap.add_argument('--output', type=Path)
    args = ap.parse_args()
    try:
        a = parse_matrix(json.loads(args.matrix.read_text()))
        out = find_signing(a, args.mode)
    except (ValueError, TypeError, OSError, ZeroDivisionError) as exc:
        ap.error(str(exc))
    text = json.dumps(out, indent=2) + '\n'
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(text)
    print(text, end='')


if __name__ == '__main__':
    main()


==> anc/certificates/code/trial.json <==
{
  "2": "-1382511479876356031/5000000000000000000",
  "4": "-1483912865914413/2500000000000000000",
  "6": "42504968180101/5000000000000000000",
  "8": "-55186764667/400000000000000000",
  "10": "33324446571/10000000000000000000"
}

==> anc/certificates/reproduce.py <==
#!/usr/bin/env python3
"""Recompute this edition's exact scalar and continuum certificates.

Python calculations use only the standard library. Full profile recomputation
also needs a C++17 compiler, MPFR 4.x and GMP. A coarse interval that does not
certify positivity is subdivided; the final exact cover, not a point sample,
is checked. --skip-profile-recompute checks the stored interval enclosures.
"""
from __future__ import annotations
import argparse
import concurrent.futures
from decimal import Decimal
import importlib.util
import json
import os
from pathlib import Path
import shlex
import shutil
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parent
RESULTS = ROOT / 'results' / 'second-pass'


def run(argv: list[str], log: str) -> dict:
    start = time.monotonic()
    print('Running:', ' '.join(map(str, argv)), flush=True)
    with (RESULTS / log).open('w') as out:
        subprocess.run(argv, cwd=ROOT, stdout=out, stderr=subprocess.STDOUT, check=True)
    return {'command': argv, 'returncode': 0, 'elapsed_seconds': time.monotonic()-start}


def build_profile() -> Path:
    build = ROOT / 'build'
    build.mkdir(exist_ok=True)
    executable = build / 'certify_profile_graded'
    compiler = os.environ.get('CXX') or shutil.which('c++') or shutil.which('g++')
    if not compiler:
        raise RuntimeError('Install a C++17 compiler to recompute the profile certificate.')
    flags: list[str] = []
    if shutil.which('pkg-config'):
        p = subprocess.run(['pkg-config', '--cflags', '--libs', 'mpfr'],
                           capture_output=True, text=True)
        if p.returncode == 0:
            flags = shlex.split(p.stdout) + ['-lgmp']
    if not flags:
        runtime = Path('/lib/x86_64-linux-gnu/libmpfr.so.6')
        if runtime.exists():
            flags = [str(runtime), '-lgmp']
        else:
            if Path('/opt/homebrew/include').exists():
                flags += ['-I/opt/homebrew/include', '-L/opt/homebrew/lib']
            flags += ['-lmpfr', '-lgmp']
    run([compiler, '-O3', '-std=c++17', str(ROOT/'code/certify_profile_graded.cpp'),
         *flags, '-o', str(executable)], 'profile-build.log')
    return executable


def profile_job(executable: Path, np: int, nd: int, ny: int,
                start: int, stop: int, stem: str) -> dict:
    argv = [str(executable), str(np), str(nd), str(ny), str(start), str(stop), '0.835']
    temporary = RESULTS / (stem+'.json.tmp')
    with temporary.open('w') as out, (RESULTS/(stem+'.log')).open('w') as err:
        process = subprocess.run(argv, cwd=ROOT, stdout=out, stderr=err)
    # Code 2 means some enclosing intervals need finer subdivision.
    if process.returncode not in (0, 2):
        raise RuntimeError(f'Profile calculation failed; see {stem}.log')
    data = json.loads(temporary.read_text())
    if (data['np'],data['nd'],data['ny']) != (np,nd,ny):
        raise RuntimeError('Profile parameters do not match the requested run.')
    temporary.replace(RESULTS/(stem+'.json'))
    return data


def recompute_profile(workers: int) -> None:
    executable = build_profile()
    with concurrent.futures.ThreadPoolExecutor(max_workers=workers) as pool:
        futures = [pool.submit(profile_job, executable, 128,128,24,a,a+32,
                               f'profile-0835-{a}-{a+32}') for a in (0,32,64,96)]
        coarse = [future.result() for future in futures]
        failed = sorted(p['index'] for data in coarse for p in data['panels']
                        if not p['positive'])
        futures = [pool.submit(profile_job, executable, 512,192,32,4*a,4*a+4,
                               f'profile-0835-refined-{a}') for a in failed]
        for future in futures:
            data = future.result()
            if not data['all_positive']:
                raise RuntimeError('A refined panel is still inconclusive. No certificate claimed.')
    print('Coarse panels requiring refinement:', failed, flush=True)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--skip-profile-recompute', action='store_true',
                        help='Rerun scalar/exact checks; validate stored profile enclosures only.')
    parser.add_argument('--workers', type=int, default=4)
    args = parser.parse_args()
    if args.workers < 1:
        parser.error('--workers must be positive')
    RESULTS.mkdir(parents=True, exist_ok=True)
    jobs = [(['code/certify_universal.py','--output','results/second-pass/universal-primal.json'],
             'universal-primal-rerun.log'),
            (['code/comparison_certificate.py','results/second-pass/comparison.json'],
             'comparison-rerun.log'),
            (['code/certify_information.py'],'information-rerun.log'),
            (['code/certify_gaussian_envelopes.py'],'gaussian-envelopes-rerun.log'),
            (['asymptotic/code/certify_fourth_order.py'],'asymptotic-rerun.log'),
            (['code/signing.py','code/example-matrix.json','--output',
              'results/second-pass/exact-signing-example.json'],'signing-rerun.log')]
    records = [run([sys.executable,*argv],log) for argv,log in jobs]
    for source in ['results/information-certificate.json','results/gaussian-envelopes.json',
                   'results/auxiliary-variance.json',
                   'asymptotic/new-results/fourth-order-certificate.json']:
        shutil.copy2(ROOT/source,RESULTS/Path(source).name)
    if not args.skip_profile_recompute:
        recompute_profile(args.workers)
    records.append(run([sys.executable,'code/check_signing.py'],'signing-checks.log'))
    records.append(run([sys.executable,'code/check_second_pass.py'],'exact-coverage-rerun.log'))
    result = json.loads((RESULTS/'exact-checks-and-coverage.json').read_text())
    result['profile_recomputed_in_this_run'] = not args.skip_profile_recompute
    result['python_checks'] = records
    (RESULTS/'reproduction-summary.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


if __name__ == '__main__':
    main()


==> anc/certificates/results/auxiliary-certificate.json <==
{
  "certified_matrix_penalty_coefficient_lower": "91/500",
  "certified_rho_interval": [
    "91/250",
    "183/500"
  ],
  "local_linear_information_coefficient": {
    "decimal_display": [
      0.7872622693385578,
      0.7873723432186851
    ],
    "hi": "720084666604961571662/914541478128810696411",
    "lo": "1080128688757302621685/1372006167226590670202"
  },
  "method": "rational midpoint integrals with explicit second-derivative bounds",
  "normalizer": {
    "decimal_display": [
      5.489418936843277,
      5.489427519912125
    ],
    "hi": "3240386066271907865055/590295810358705651712",
    "lo": "3240380999722327072479/590295810358705651712"
  },
  "rho": {
    "decimal_display": [
      0.36488763722909,
      0.3649764253135193
    ],
    "hi": "525627855081112446913/1440169333209923143324",
    "lo": "394125605144007286584/1080128688757302621685"
  },
  "score_hi": {
    "decimal_display": [
      1.0000433428214157,
      1.0000566332002443
    ],
    "hi": "720125447304078293403/720084666604961571662",
    "lo": "1080175504582165459641/1080128688757302621685"
  },
  "score_lo": {
    "decimal_display": [
      0.9999333987723148,
      0.9999466889792386
    ],
    "hi": "720046278156350230497/720084666604961571662",
    "lo": "4320227003442293461119/4320514755029210486740"
  },
  "second_derivative_bounds": {
    "mass": 2,
    "rho_hi": 6,
    "rho_lo": 6,
    "score_hi": 15,
    "score_lo": 15
  },
  "subintervals": 1024,
  "temperature_interval": [
    "39/80",
    "1219/2500"
  ]
}


==> anc/certificates/results/auxiliary-variance.json <==
{
  "variance": [
    "2.78444796373049415554484976564137570",
    "2.78444796373049415554484976564137571"
  ],
  "upper_2_784448": true,
  "arithmetic": "exact rational polynomial integration with the stated Taylor remainder"
}


==> anc/certificates/results/comparison-rerun.json <==
{
  "domain": [
    "0 < a <= 11/7",
    "0 <= kappa <= 11/25"
  ],
  "accepted_rectangles": 7939,
  "subdivisions": 2305,
  "largest_upper_bound_numerator": "-741948739587236836607356461364843",
  "endpoint_denominator": "340282366920938463463374607431768211456",
  "largest_upper_bound": [
    "-0.0000021803913799612836",
    "-0.0000021803913799612835"
  ],
  "minimum_a_width": "11/28672",
  "arithmetic": "outward dyadic intervals; rational Taylor remainders; 128 bits"
}


==> anc/certificates/results/comparison_bounds.json <==
{
  "domain": [
    "0 < a <= 11/7",
    "0 <= kappa <= 11/25"
  ],
  "accepted_rectangles": 7939,
  "subdivisions": 2305,
  "largest_upper_bound_numerator": "-741948739587236836607356461364843",
  "endpoint_denominator": "340282366920938463463374607431768211456",
  "largest_upper_bound": [
    "-0.0000021803913799612836",
    "-0.0000021803913799612835"
  ],
  "minimum_a_width": "11/28672",
  "arithmetic": "outward dyadic intervals; rational Taylor remainders; 128 bits"
}


==> anc/certificates/results/exact-signing-example.json <==
{
  "signs": [
    -1,
    -1,
    -1
  ],
  "row_sums": [
    "-7/5",
    "-6/5"
  ],
  "proposals": 1,
  "zero_matrix": false,
  "discrepancy": "7/5",
  "strict_profile_test": true,
  "C": "13676646370297/2000000000000",
  "gamma": "79/100",
  "comparison": "exists j: (load + gamma*s3_j/s2_j)^2 < C^2*s2_j"
}


==> anc/certificates/results/gaussian-envelopes.json <==
{
  "E_abs_auxiliary": [
    "1.43211362569999658873080657747601391",
    "1.43211362569999658873080657747601392"
  ],
  "cosine_gaussian_variance_factor": [
    "0.13889226438133246163890700154203651",
    "0.13889226438133246163890700154203652"
  ],
  "auxiliary_gaussian_variance": [
    "3.22162384194907020753356344736314263",
    "3.22162384194907020753356344736314264"
  ],
  "cosine_gaussian_std_factor": [
    "0.37268252492078624646088810146421723",
    "0.37268252492078624646088810146421724"
  ],
  "auxiliary_gaussian_std": [
    "1.79488825333196445417467531014245613",
    "1.79488825333196445417467531014245614"
  ],
  "q_log_ratio_derivative_lower": [
    "0.24868791557378991732279323419828762",
    "0.24868791557378991732279323419828763"
  ],
  "checks": {
    "q_log_ratio_increasing": true,
    "q_centre_ratio_less_than_one": true,
    "cosine_centre_ratio_less_than_one": true,
    "cosine_log_ratio_initially_increasing": true
  },
  "arithmetic": "exact rational polynomial integrals with directed dyadic intervals"
}


==> anc/certificates/results/information-certificate.json <==
{
  "arithmetic": "Exact rational polynomial integration and logarithm series",
  "trial_a": "39/80",
  "logcosh_majorant_degree": 82,
  "logcosh_majorant_coefficients": [
    "1/2",
    "-1/12",
    "1/45",
    "-17/2520",
    "31/14175",
    "-691/935550",
    "10922/42567525",
    "-929569/10216206000",
    "3202291/97692469875",
    "-221930581/18561569276250",
    "9444233042/2143861251406875",
    "-56963745931/34806217964017500",
    "29435334228302/48076088562799171875",
    "-2093660879252671/9086380738369043484375",
    "344502690252804724/3952575621190533915703125",
    "-129848163681107301953/3920955016221009644377500000",
    "868320396104950823611/68739242628124575327993046875",
    "-209390615747646519456961/43305722855718482456635619531250",
    "28259319101491102261334882/15221961583785046583507420265234375",
    "-16103843159579478297227731/22529658511105002533464492992187500",
    "705105746914492614138024917342/2555691240109590396137978325431525390625",
    "-129024520859926228378837238913451/1208841956571836257373263747929111509765625",
    "51768752002756374733644471311053204/1251151425051850526381327979106630412607421875",
    "-22680552792491997823522126468923904459/1411298807458487393758137960432279105421171875000",
    "43588258945274750397872591971875276602/6971133222325189747394028231973959290890869140625",
    "-349117525849734649261245210864128525272141/143277701118449624878189462251760785305680033447265625",
    "194975981232980181161681050745894557596707044/205030390300501413200689120482269683772428127863037109375",
    "-80263933905670054566569110422506052905887237/215969084174262774506881836896508422031148643576660156250",
    "18975837642083358566834319597235813772810955270364/130482365539190601867984559720518838101192122712676131591796875",
    "-160471295584718107504319010487851435685370170334782/2816509597614236162272349642747784676086708014651667718505859375",
    "4879693579772038498908853979792417800219577544101086568/218366805612629343897137540151878493721678559083958449883477783203125",
    "-7724760729208487305545342963324697288405380586579904269441/880454960230121514593258561892374086685807950226520469930182421875000000",
    "101748647056842783292790766077952659088824183430141593397451/29508998276462666387539681488424100249079032081810725125003770233154296875",
    "-2464199741109683859703861658301707222462924492010065527137733/1816797245237350108940956606233245955875730677901752211750232124084472656250",
    "32516645800302463133865102148268893675681839564127823081405114/60892692366160322199707118360829592043239277840926882550990994541473388671875",
    "-2567873392940646950332912668625531956049906009166745910205425310521/12204142059410494674240453465227283698290507001009314472343756768823057250976562500",
    "11623800411934834590808937330810921266617156806156447524879613841629822/140094397735487920989274725440710296393601302491336173156652069888512079948272705078125",
    "-6536441549685396006382174670879049907395799415576861543734025691997861411/199634516773070287409716483753012172360881856050154046748229199591129713926288604736328125",
    "7751325057068538846439641161472835640752232122907168469515236545359333610964/599502453869530073091378600710295553599728213718612602384932286372162530920644680023193359375",
    "-312223940197672457663787850505582669911118882046722901861343195814110016561779/61110572717023065515121173491759159657262617914542445920528581449549470893846360931396484375000",
    "1588704636935239444333523837574294324353777479389652188571237153489553522516795942/786424321473780202230904991518762155734355472115007418745542248601570947249047088031024932861328125"
  ],
  "exponential_Taylor_order": 28,
  "information_trial_lower_bound": {
    "lower": "6455525558018172689/31250000000000000000",
    "upper": "206576817856581526049/1000000000000000000000",
    "decimal_lower": "0.2065768178565815",
    "decimal_upper": "0.2065768178565815"
  },
  "weighted_count_base": "61473/50000",
  "weighted_count_base_decimal": "1.22946",
  "log_base": {
    "lower": "51643762148664778123/250000000000000000000",
    "upper": "206575048594659112493/1000000000000000000000",
    "decimal_lower": "0.2065750485946591",
    "decimal_upper": "0.2065750485946591"
  },
  "strict_gap": {
    "lower": "353852384482711/200000000000000000000",
    "upper": "1769261922413557/1000000000000000000000",
    "decimal_lower": "1.769261922413555e-06",
    "decimal_upper": "1.769261922413557e-06"
  },
  "auxiliary_variance": {
    "lower": "348055995466311769443/125000000000000000000",
    "upper": "556889592746098831109/200000000000000000000",
    "decimal_lower": "2.784447963730494",
    "decimal_upper": "2.784447963730494"
  }
}


==> anc/certificates/results/second-pass/auxiliary-variance.json <==
{
  "variance": [
    "2.78444796373049415554484976564137570",
    "2.78444796373049415554484976564137571"
  ],
  "upper_2_784448": true,
  "arithmetic": "exact rational polynomial integration with the stated Taylor remainder"
}


==> anc/certificates/results/second-pass/comparison.json <==
{
  "domain": [
    "0 < a <= 11/7",
    "0 <= kappa <= 11/25"
  ],
  "accepted_rectangles": 7939,
  "subdivisions": 2305,
  "largest_upper_bound_numerator": "-741948739587236836607356461364843",
  "endpoint_denominator": "340282366920938463463374607431768211456",
  "largest_upper_bound": [
    "-0.0000021803913799612836",
    "-0.0000021803913799612835"
  ],
  "minimum_a_width": "11/28672",
  "arithmetic": "outward dyadic intervals; rational Taylor remainders; 128 bits"
}


==> anc/certificates/results/second-pass/exact-checks-and-coverage.json <==
{
  "P4_power_coefficients": {
    "0,0": "120",
    "0,1": "120",
    "0,2": "60",
    "0,3": "16",
    "0,4": "16",
    "1,0": "-720",
    "1,1": "-600",
    "1,2": "-240",
    "1,3": "-64",
    "2,0": "732",
    "2,1": "432",
    "2,2": "96",
    "3,0": "-208",
    "3,1": "-64",
    "4,0": "16"
  },
  "bernstein_min": "-771487/5000",
  "bernstein_max": "82886/625",
  "bernstein_abs_bound": "155",
  "scalar_normal_checks": [
    "541338378293/76622738227200",
    "3538720799/261894124800"
  ],
  "nonconvexity_gap": "259/186000",
  "all_exact_checks_passed": true,
  "profile": {
    "gamma": "167/200",
    "C": "6.8383231851485",
    "cover": "[0,1]",
    "number_of_final_panels": 137,
    "refined_parent_panels": [
      125,
      126,
      127
    ],
    "minimum_lower_endpoint": "1.0189937442658467930968645538496e-5",
    "minimum_interval": [
      "31/32",
      "125/128"
    ],
    "all_positive": true,
    "all_intervals_exactly_cover_unit_interval": true
  }
}


==> anc/certificates/results/second-pass/exact-signing-example.json <==
{
  "signs": [
    -1,
    -1,
    -1
  ],
  "row_sums": [
    "-7/5",
    "-6/5"
  ],
  "proposals": 1,
  "zero_matrix": false,
  "discrepancy": "7/5",
  "strict_profile_test": true,
  "C": "13676646370297/2000000000000",
  "gamma": "167/200",
  "comparison": "exists j: (load + gamma*s3_j/s2_j)^2 < C^2*s2_j"
}


==> anc/certificates/results/second-pass/final-source-panel-0.json <==
{"method":"interval second-derivative midpoint, integrated parameter derivative, rational graded mesh, certified Simpson bound, fourth exponential minorant","mpfr":"4.2.2","precision":96,"gamma":"8.3499999999999999999999999999293e-1","np":128,"nd":128,"ny":24,"tail":"7.7486770507346502476437237589309e-6","panels":[
{"index":0,"lower":"1.5145899472777467505484382549690e-2","upper":"2.8077884618480929791193707287841e-2","spatial_error_upper":"8.5468554780147883516643106100264e-4","parameter_error_upper":"5.6113070250522042220031896522711e-3","positive":true}
],"all_positive":true}


==> anc/certificates/results/second-pass/final-source-panel-511.json <==
{"method":"interval second-derivative midpoint, integrated parameter derivative, rational graded mesh, certified Simpson bound, fourth exponential minorant","mpfr":"4.2.2","precision":96,"gamma":"8.3499999999999999999999999999293e-1","np":512,"nd":192,"ny":32,"tail":"7.7486770507346502476437237589309e-6","panels":[
{"index":511,"lower":"4.1131043785077333551803534278384e-5","upper":"1.3488540501651662289107910462580e-4","spatial_error_upper":"1.5373079003856319299290374246548e-5","parameter_error_upper":"3.2178242936200966206818487522212e-5","positive":true}
],"all_positive":true}


==> anc/certificates/results/second-pass/fourth-order-certificate.json <==
{
  "status": "Exact integer/dyadic polynomial certificate; every decimal endpoint is outward rounded.",
  "R_interval": [
    "6.8383231850999",
    "6.8383231852001"
  ],
  "intervals": {
    "gamma": [
      "1.871184648592587821",
      "1.871205064537938678"
    ],
    "alpha_S4": [
      "1.946112959841740922",
      "1.946112962582456292"
    ],
    "beta_S3_squared": [
      "-1.204444782155871700",
      "-1.204326889966039658"
    ],
    "eta": [
      "0.741668177685869222",
      "0.741786072616416634"
    ],
    "Gsecond_over_Gprime": [
      "-0.226531725049154433",
      "-0.226531724558268109"
    ],
    "kappa_prime_over_Gprime": [
      "-0.170532696208862093",
      "-0.170516423198243024"
    ],
    "mu33_over_Gprime": [
      "1.281849218291080731",
      "1.281924524214701912"
    ]
  },
  "raw_intervals": {
    "gamma": {
      "lower": "318365570584605134547831178227116440197/170141183460469231731687303715884105728",
      "upper": "636738088355417186787928932121578820701/340282366920938463463374607431768211456"
    },
    "alpha_S4": {
      "lower": "662227924270460865487906729820244835519/340282366920938463463374607431768211456",
      "upper": "662227925203077978564107859671184514251/340282366920938463463374607431768211456"
    },
    "beta_S3_squared": {
      "lower": "-204925660648787064907635395163803402409/170141183460469231731687303715884105728",
      "upper": "-409811204664176590224651031268150848155/340282366920938463463374607431768211456"
    },
    "eta": {
      "lower": "252376602972886735672635939492638030701/340282366920938463463374607431768211456",
      "upper": "15776045033681336771216051775189604131/21267647932558653966460912964485513216"
    },
    "Gsecond_over_Gprime": {
      "lower": "-77084751582409515450512648405341112567/340282366920938463463374607431768211456",
      "upper": "-77084751415369555409699222499270613133/340282366920938463463374607431768211456"
    },
    "kappa_prime_over_Gprime": {
      "lower": "-29014634751680471091464497127762871197/170141183460469231731687303715884105728",
      "upper": "-58023732084790556143111134914447625117/340282366920938463463374607431768211456"
    },
    "mu33_over_Gprime": {
      "lower": "218095343017921838698685769504914942705/170141183460469231731687303715884105728",
      "upper": "54527038914222082507144623846304692395/42535295865117307932921825928971026432"
    }
  },
  "parameters": {
    "coefficient_scale_bits": 224,
    "polynomial_degree_cap": 64,
    "exponential_order": 24,
    "lower_cosine_degree": 6,
    "upper_cosine_degree": 8
  },
  "identities": {
    "radius": "Cq - gamma*S3 + alpha*S4 + beta*S3**2 + O(S5)",
    "equal_direction": "Cq - gamma/sqrt(m) + eta/m + O(m**(-3/2))",
    "eta": "alpha + gamma*(kappa_prime/Gprime) - gamma**2*(Gsecond/Gprime)/2 - mu/Gprime"
  }
}


==> anc/certificates/results/second-pass/gaussian-envelopes.json <==
{
  "E_abs_auxiliary": [
    "1.43211362569999658873080657747601391",
    "1.43211362569999658873080657747601392"
  ],
  "cosine_gaussian_variance_factor": [
    "0.13889226438133246163890700154203651",
    "0.13889226438133246163890700154203652"
  ],
  "auxiliary_gaussian_variance": [
    "3.22162384194907020753356344736314263",
    "3.22162384194907020753356344736314264"
  ],
  "cosine_gaussian_std_factor": [
    "0.37268252492078624646088810146421723",
    "0.37268252492078624646088810146421724"
  ],
  "auxiliary_gaussian_std": [
    "1.79488825333196445417467531014245613",
    "1.79488825333196445417467531014245614"
  ],
  "q_log_ratio_derivative_lower": [
    "0.24868791557378991732279323419828762",
    "0.24868791557378991732279323419828763"
  ],
  "checks": {
    "q_log_ratio_increasing": true,
    "q_centre_ratio_less_than_one": true,
    "cosine_centre_ratio_less_than_one": true,
    "cosine_log_ratio_initially_increasing": true
  },
  "arithmetic": "exact rational polynomial integrals with directed dyadic intervals"
}


==> anc/certificates/results/second-pass/information-certificate.json <==
{
  "arithmetic": "Exact rational polynomial integration and logarithm series",
  "trial_a": "39/80",
  "logcosh_majorant_degree": 82,
  "logcosh_majorant_coefficients": [
    "1/2",
    "-1/12",
    "1/45",
    "-17/2520",
    "31/14175",
    "-691/935550",
    "10922/42567525",
    "-929569/10216206000",
    "3202291/97692469875",
    "-221930581/18561569276250",
    "9444233042/2143861251406875",
    "-56963745931/34806217964017500",
    "29435334228302/48076088562799171875",
    "-2093660879252671/9086380738369043484375",
    "344502690252804724/3952575621190533915703125",
    "-129848163681107301953/3920955016221009644377500000",
    "868320396104950823611/68739242628124575327993046875",
    "-209390615747646519456961/43305722855718482456635619531250",
    "28259319101491102261334882/15221961583785046583507420265234375",
    "-16103843159579478297227731/22529658511105002533464492992187500",
    "705105746914492614138024917342/2555691240109590396137978325431525390625",
    "-129024520859926228378837238913451/1208841956571836257373263747929111509765625",
    "51768752002756374733644471311053204/1251151425051850526381327979106630412607421875",
    "-22680552792491997823522126468923904459/1411298807458487393758137960432279105421171875000",
    "43588258945274750397872591971875276602/6971133222325189747394028231973959290890869140625",
    "-349117525849734649261245210864128525272141/143277701118449624878189462251760785305680033447265625",
    "194975981232980181161681050745894557596707044/205030390300501413200689120482269683772428127863037109375",
    "-80263933905670054566569110422506052905887237/215969084174262774506881836896508422031148643576660156250",
    "18975837642083358566834319597235813772810955270364/130482365539190601867984559720518838101192122712676131591796875",
    "-160471295584718107504319010487851435685370170334782/2816509597614236162272349642747784676086708014651667718505859375",
    "4879693579772038498908853979792417800219577544101086568/218366805612629343897137540151878493721678559083958449883477783203125",
    "-7724760729208487305545342963324697288405380586579904269441/880454960230121514593258561892374086685807950226520469930182421875000000",
    "101748647056842783292790766077952659088824183430141593397451/29508998276462666387539681488424100249079032081810725125003770233154296875",
    "-2464199741109683859703861658301707222462924492010065527137733/1816797245237350108940956606233245955875730677901752211750232124084472656250",
    "32516645800302463133865102148268893675681839564127823081405114/60892692366160322199707118360829592043239277840926882550990994541473388671875",
    "-2567873392940646950332912668625531956049906009166745910205425310521/12204142059410494674240453465227283698290507001009314472343756768823057250976562500",
    "11623800411934834590808937330810921266617156806156447524879613841629822/140094397735487920989274725440710296393601302491336173156652069888512079948272705078125",
    "-6536441549685396006382174670879049907395799415576861543734025691997861411/199634516773070287409716483753012172360881856050154046748229199591129713926288604736328125",
    "7751325057068538846439641161472835640752232122907168469515236545359333610964/599502453869530073091378600710295553599728213718612602384932286372162530920644680023193359375",
    "-312223940197672457663787850505582669911118882046722901861343195814110016561779/61110572717023065515121173491759159657262617914542445920528581449549470893846360931396484375000",
    "1588704636935239444333523837574294324353777479389652188571237153489553522516795942/786424321473780202230904991518762155734355472115007418745542248601570947249047088031024932861328125"
  ],
  "exponential_Taylor_order": 28,
  "information_trial_lower_bound": {
    "lower": "6455525558018172689/31250000000000000000",
    "upper": "206576817856581526049/1000000000000000000000",
    "decimal_lower": "0.2065768178565815",
    "decimal_upper": "0.2065768178565815"
  },
  "weighted_count_base": "61473/50000",
  "weighted_count_base_decimal": "1.22946",
  "log_base": {
    "lower": "51643762148664778123/250000000000000000000",
    "upper": "206575048594659112493/1000000000000000000000",
    "decimal_lower": "0.2065750485946591",
    "decimal_upper": "0.2065750485946591"
  },
  "strict_gap": {
    "lower": "353852384482711/200000000000000000000",
    "upper": "1769261922413557/1000000000000000000000",
    "decimal_lower": "1.769261922413555e-06",
    "decimal_upper": "1.769261922413557e-06"
  },
  "auxiliary_variance": {
    "lower": "348055995466311769443/125000000000000000000",
    "upper": "556889592746098831109/200000000000000000000",
    "decimal_lower": "2.784447963730494",
    "decimal_upper": "2.784447963730494"
  }
}


==> anc/certificates/results/second-pass/profile-0835-0-32.json <==
{"method":"interval second-derivative midpoint, integrated parameter derivative, rational graded mesh, certified Simpson bound, fourth exponential minorant","mpfr":"4.2.2","precision":96,"gamma":"8.3499999999999999999999999999293e-1","np":128,"nd":128,"ny":24,"tail":"7.7486770507346502476437237589309e-6","panels":[
{"index":0,"lower":"1.5145899472777467505484382549690e-2","upper":"2.8077884618480929791193707287841e-2","spatial_error_upper":"8.5468554780147883516643106100264e-4","parameter_error_upper":"5.6113070250522042220031896522711e-3","positive":true},
{"index":1,"lower":"1.6194714415270526449463336005813e-2","upper":"2.3002879882952470130572469730135e-2","spatial_error_upper":"5.3741173831429495723874627093445e-4","parameter_error_upper":"2.8666709955579677364848032190694e-3","positive":true},
{"index":2,"lower":"1.5862371779180209408680107992310e-2","upper":"2.0672660963234139345226771430076e-2","spatial_error_upper":"4.1073555304377588276126322601590e-4","parameter_error_upper":"1.9944090391419047899026256345135e-3","positive":true},
{"index":3,"lower":"1.5350973270783233264470083327746e-2","upper":"1.9153713926845317772164049523888e-2","spatial_error_upper":"3.3987932965524314875357010993246e-4","parameter_error_upper":"1.5614909988783882402186248810148e-3","positive":true},
{"index":4,"lower":"1.4830088514933078344130898559552e-2","upper":"1.8018615441177174782448125749288e-2","spatial_error_upper":"2.9371202559185850531126553041403e-4","parameter_error_upper":"1.3005514387595868201348224845937e-3","positive":true},
{"index":5,"lower":"1.4335779656379802842718568213567e-2","upper":"1.7107435970978041315164382850793e-2","spatial_error_upper":"2.6085420617185703408545028327831e-4","parameter_error_upper":"1.1249739536814745556665886319388e-3","positive":true},
{"index":6,"lower":"1.3874944575410322911352859746175e-2","upper":"1.6343389597528749368632992623927e-2","spatial_error_upper":"2.3607901775270375838044263514238e-4","parameter_error_upper":"9.9814349804767134053604819116688e-4","positive":true},
{"index":7,"lower":"1.3446735071671995655926631603205e-2","upper":"1.5683704649431650692566419461287e-2","spatial_error_upper":"2.1661548094128952657005780940110e-4","parameter_error_upper":"9.0186931604243642048052792428242e-4","positive":true},
{"index":8,"lower":"1.3048249709365644228067121496578e-2","upper":"1.5102088454115432082127934909280e-2","spatial_error_upper":"2.0085165889773551058366088737914e-4","parameter_error_upper":"8.2606772648323459151909984068322e-4","positive":true},
{"index":9,"lower":"1.2676263891467870133279728678116e-2","upper":"1.4581195864173336424727572120948e-2","spatial_error_upper":"1.8777985669543083165938121068562e-4","parameter_error_upper":"7.6468614951913264952163281396298e-4","positive":true},
{"index":10,"lower":"1.2327763050336722732090518160196e-2","upper":"1.4108964336101732343902743647628e-2","spatial_error_upper":"1.7673583393325552177179369664262e-4","parameter_error_upper":"7.1386483808551035388002536934557e-4","positive":true},
{"index":11,"lower":"1.2000085475373954886096077067246e-2","upper":"1.3676652497817846763819415643399e-2","spatial_error_upper":"1.6726106934007767054066783037671e-4","parameter_error_upper":"6.7102248322778977858641140515381e-4","positive":true},
{"index":12,"lower":"1.1690930171246312990079147019242e-2","upper":"1.3277714180007656237728217734188e-2","spatial_error_upper":"1.5902720654815064808133418770489e-4","parameter_error_upper":"6.3436485489183099900352332173218e-4","positive":true},
{"index":13,"lower":"1.1398319267071494031586017615692e-2","upper":"1.2907116238193318352744965381810e-2","spatial_error_upper":"1.5179408686035244815843964671997e-4","parameter_error_upper":"6.0260447559792644347371187996166e-4","positive":true},
{"index":14,"lower":"1.1120554803635849875178337239840e-2","upper":"1.2560900547561876991222778729979e-2","spatial_error_upper":"1.4538044564076192674018709235212e-4","parameter_error_upper":"5.7479252785622596458586722681673e-4","positive":true},
{"index":15,"lower":"1.0856173225791318663663381809446e-2","upper":"1.2235897402733268162299311483351e-2","spatial_error_upper":"1.3964850893136572231152038160575e-4","parameter_error_upper":"5.5021371123607229314200016712470e-4","positive":true},
{"index":16,"lower":"1.0603910480060713482142671025929e-2","upper":"1.1929524939891754674426988247834e-2","spatial_error_upper":"1.3448927706668100848748460751484e-4","parameter_error_upper":"5.2831812101496082590202870414830e-4","positive":true},
{"index":17,"lower":"1.0362667409060975298826181524504e-2","upper":"1.1639652839907793857233331320308e-2","spatial_error_upper":"1.2981661508877207109661675129562e-4","parameter_error_upper":"5.0867631211334439165181990032520e-4","positive":true},
{"index":18,"lower":"1.0131483899629520958785061369235e-2","upper":"1.1364501602374535619537840455998e-2","spatial_error_upper":"1.2556226638955896573635538427624e-4","parameter_error_upper":"4.9094684840791803481746590938726e-4","positive":true},
{"index":19,"lower":"9.9095185886424557063446304681748e-3","upper":"1.1102567402428510159768161982075e-2","spatial_error_upper":"1.2166947450977063099021082760709e-4","parameter_error_upper":"4.7485525643442640199193064137566e-4","positive":true},
{"index":20,"lower":"9.6960294528911163904144826037421e-3","upper":"1.0852568395443581597957819198977e-2","spatial_error_upper":"1.1809156118559904712081609365574e-4","parameter_error_upper":"4.6017830475024223967935487094104e-4","positive":true},
{"index":21,"lower":"9.4903589897583742742902917968981e-3","upper":"1.0613402740900421734253005778243e-2","spatial_error_upper":"1.1478996156310861087821986859310e-4","parameter_error_upper":"4.4673239031707451538618987391145e-4","positive":true},
{"index":22,"lower":"9.2919221505726236226666093488668e-3","upper":"1.0384115981528421242857039367351e-2","spatial_error_upper":"1.1173238596538479040168523055439e-4","parameter_error_upper":"4.3436509962831770764717650217651e-4","positive":true},
{"index":23,"lower":"9.1001965144100398743023526694523e-3","upper":"1.0163875303561961393889926374323e-2","spatial_error_upper":"1.0889148561490142897278297549271e-4","parameter_error_upper":"4.2294858621423258012164698228542e-4","positive":true},
{"index":24,"lower":"8.9147136169754563975229386337851e-3","upper":"9.9519496056536377956619483145092e-3","spatial_error_upper":"1.0624398856411422314972885194786e-4","parameter_error_upper":"4.1237480472807220417108049658808e-4","positive":true},
{"index":25,"lower":"8.7350519467139714191804733322104e-3","upper":"9.7476932815950434405990683122722e-3","spatial_error_upper":"1.0376986580059929928863184540443e-4","parameter_error_upper":"4.0255173814608219491615364865110e-4","positive":true},
{"index":26,"lower":"8.5608309769689054960980438592916e-3","upper":"9.5505331712134430199536122475049e-3","spatial_error_upper":"1.0145181984084601335065464274581e-4","parameter_error_upper":"3.9340036854362187704037907041473e-4","positive":true},
{"index":27,"lower":"8.3917058698484578204280984626154e-3","upper":"9.3599581577636348391229574511209e-3","spatial_error_upper":"9.9274875200326076979396369707529e-5","parameter_error_upper":"3.8485253338825834108584322225675e-4","positive":true},
{"index":28,"lower":"8.2273632273543416108837049503854e-3","upper":"9.1755103614900954622350067528138e-3","spatial_error_upper":"9.7225926626103935731348798105097e-5","parameter_error_upper":"3.7684909852447594666716662634081e-4","positive":true},
{"index":29,"lower":"8.0675171929452032864928833719548e-3","upper":"8.9967781068367116029652265889143e-3","spatial_error_upper":"9.5293546538583892195036681742290e-5","parameter_error_upper":"3.6933858355565573441436045212401e-4","positive":true},
{"index":30,"lower":"7.9119064591263539081373685746677e-3","upper":"8.8233897040614336624661416323830e-3","spatial_error_upper":"9.3467635684001857860448029664960e-5","parameter_error_upper":"3.6227589820461986541632140843039e-4","positive":true},
{"index":31,"lower":"7.7602910585558436086475416483755e-3","upper":"8.6550088511832607506453734636840e-3","spatial_error_upper":"9.1739250532712368075872856122186e-5","parameter_error_upper":"3.5562182033638005682277959096459e-4","positive":true}
],"all_positive":true}


==> anc/certificates/results/second-pass/profile-0835-32-64.json <==
{"method":"interval second-derivative midpoint, integrated parameter derivative, rational graded mesh, certified Simpson bound, fourth exponential minorant","mpfr":"4.2.2","precision":96,"gamma":"8.3499999999999999999999999999293e-1","np":128,"nd":128,"ny":24,"tail":"7.7486770507346502476437237589309e-6","panels":[
{"index":32,"lower":"7.6124509685963143336560377405671e-3","upper":"8.4913293759364378333897813812266e-3","spatial_error_upper":"9.0100478769241140559000882197010e-5","parameter_error_upper":"3.4934118916984243904197665207791e-4","positive":true},
{"index":33,"lower":"7.4681835749657775593896218518134e-3","upper":"8.3320720724705728517001152088830e-3","spatial_error_upper":"8.8544250766328152685856481166610e-5","parameter_error_upper":"3.4340278032902449535806647131293e-4","positive":true},
{"index":34,"lower":"7.3273016637584848490301359668567e-3","upper":"8.1769818032311656665031710306737e-3","spatial_error_upper":"8.7064233184994562869616634635906e-5","parameter_error_upper":"3.3777896717341280133276869070746e-4","positive":true},
{"index":35,"lower":"7.1896320185752752663014644881930e-3","upper":"8.0258246596692701078280572067254e-3","spatial_error_upper":"8.5654781889527441456138740315561e-5","parameter_error_upper":"3.3244504967323627564590639410273e-4","positive":true},
{"index":36,"lower":"7.0550140241056950344985376366459e-3","upper":"7.8783856749567692812958366961254e-3","spatial_error_upper":"8.4310770311187479958347280645944e-5","parameter_error_upper":"3.2737898061294220344895361927963e-4","positive":true},
{"index":37,"lower":"6.9232985421575908110235173797553e-3","upper":"7.7344667363456427216422099093100e-3","spatial_error_upper":"8.3027571785991360291401305524187e-5","parameter_error_upper":"3.2256090141886200839453515988134e-4","positive":true},
{"index":38,"lower":"6.7943467165879557504058287742736e-3","upper":"7.5938849695970133575109305059067e-3","spatial_error_upper":"8.1801076969005590407392083100609e-5","parameter_error_upper":"3.1797291449463441104419919128808e-4","positive":true},
{"index":39,"lower":"6.6680289801533791141554575483324e-3","upper":"7.4564712635783705575474836359140e-3","spatial_error_upper":"8.0627541482902525763501745941195e-5","parameter_error_upper":"3.1359899444665805900913073008046e-4","positive":true},
{"index":40,"lower":"6.5442246169140714650318913871202e-3","upper":"7.3220685323937956441761218079261e-3","spatial_error_upper":"7.9503457560258285471391154606047e-5","parameter_error_upper":"3.0942446630552114380804635960500e-4","positive":true},
{"index":41,"lower":"6.4228207101036453635819011379116e-3","upper":"7.1905308441597671432144870791530e-3","spatial_error_upper":"7.8425663681760186942821204321194e-5","parameter_error_upper":"3.0543598634143910569769438168657e-4","positive":true},
{"index":42,"lower":"6.3037113519273277419009151099426e-3","upper":"7.0617225055425346726990846822456e-3","spatial_error_upper":"7.7391322265945095150806283441256e-5","parameter_error_upper":"3.0162150174473544497932447186608e-4","positive":true},
{"index":43,"lower":"6.1867973640914521043715633506331e-3","upper":"6.9355168242123167890794865842810e-3","spatial_error_upper":"7.6397773808868716544804304202737e-5","parameter_error_upper":"2.9796991744916924485695407694616e-4","positive":true},
{"index":44,"lower":"6.0719855374292784195836237288085e-3","upper":"6.8117955162444392426724340706773e-3","spatial_error_upper":"7.5442595700614396615640202110608e-5","parameter_error_upper":"2.9447112120373519211150912308084e-4","positive":true},
{"index":45,"lower":"5.9591877879536297518506422327613e-3","upper":"6.6904483402089098474311318789646e-3","spatial_error_upper":"7.4523576412164787107563479867416e-5","parameter_error_upper":"2.9111624840491635983929068838569e-4","positive":true},
{"index":46,"lower":"5.8483217122186089284419309118414e-3","upper":"6.5713714571985111671593076154783e-3","spatial_error_upper":"7.3638717188157781171146410392258e-5","parameter_error_upper":"2.8789658273777735940733752415716e-4","positive":true},
{"index":47,"lower":"5.7393096017451715103482568303670e-3","upper":"6.4544674417310116891332846529338e-3","spatial_error_upper":"7.2786102738349517754216087192686e-5","parameter_error_upper":"2.8480418372348731486234606329057e-4","positive":true},
{"index":48,"lower":"5.6320777180272738008293446874697e-3","upper":"6.3396451288459475624555031069676e-3","spatial_error_upper":"7.1964007740035605912296363445006e-5","parameter_error_upper":"2.8183206626288823413685371022262e-4","positive":true},
{"index":49,"lower":"5.5265562954448622102526388507315e-3","upper":"6.2268188187155013425917072120378e-3","spatial_error_upper":"7.1170835515724482169007889406659e-5","parameter_error_upper":"2.7897386280844497941295529518198e-4","positive":true},
{"index":50,"lower":"5.4226794725452456776010369581439e-3","upper":"6.1159076284830754659317620156308e-3","spatial_error_upper":"7.0405123812940338699545709105286e-5","parameter_error_upper":"2.7622352786372746515842842515130e-4","positive":true},
{"index":51,"lower":"5.3203848050810516812487470802846e-3","upper":"6.0068353294142669904760586791414e-3","spatial_error_upper":"6.9665468008694882095142224538292e-5","parameter_error_upper":"2.7357557683613888092896856784885e-4","positive":true},
{"index":52,"lower":"5.2196130695679386272264345678742e-3","upper":"5.8995299531749649754362968574555e-3","spatial_error_upper":"6.8950583630376932988041860093238e-5","parameter_error_upper":"2.7102492487691527659022508800516e-4","positive":true},
{"index":53,"lower":"5.1203081502889423493739302814730e-3","upper":"5.7939233678314891728364466459771e-3","spatial_error_upper":"6.8259310104222120675458711991970e-5","parameter_error_upper":"2.6856672763125478136947558369081e-4","positive":true},
{"index":54,"lower":"5.0224166836187367612222318420172e-3","upper":"5.6899511440301033718599262427279e-3","spatial_error_upper":"6.7590563396087365316814396023753e-5","parameter_error_upper":"2.6619653952587847138047485157748e-4","positive":true},
{"index":55,"lower":"4.9258879484748203705325497643398e-3","upper":"5.5875522175746479505387369334363e-3","spatial_error_upper":"6.6943386632210575698536253444832e-5","parameter_error_upper":"2.6391014921220893679409114956829e-4","positive":true},
{"index":56,"lower":"4.8306737834844461378526668023772e-3","upper":"5.4866685634383985511888309787156e-3","spatial_error_upper":"6.6316798309945380900993029411669e-5","parameter_error_upper":"2.6170360977882150574841291182160e-4","positive":true},
{"index":57,"lower":"4.7367282979953346464173835174843e-3","upper":"5.3872451102249129427686976727064e-3","spatial_error_upper":"6.5709859657671476198838815844793e-5","parameter_error_upper":"2.5957327311732865107799395743084e-4","positive":true},
{"index":58,"lower":"4.6440077336818365107104901965651e-3","upper":"5.2892295349178147860181079050451e-3","spatial_error_upper":"6.5121708302685906481333072438218e-5","parameter_error_upper":"2.5751572282703370991712468446326e-4","positive":true},
{"index":59,"lower":"4.5524700183922616908723009947444e-3","upper":"5.1925723932553716237966339513362e-3","spatial_error_upper":"6.4551558017048095098005622102151e-5","parameter_error_upper":"2.5552806273345099555348248695165e-4","positive":true},
{"index":60,"lower":"4.4620754784953448888178780281123e-3","upper":"5.0972261167931401206342953285954e-3","spatial_error_upper":"6.3998660071136289411176062550690e-5","parameter_error_upper":"2.5360709789358661458687435935876e-4","positive":true},
{"index":61,"lower":"4.3727862500841504750058601032529e-3","upper":"5.0031453339141871239963985113258e-3","spatial_error_upper":"6.3462292416548539790423049114916e-5","parameter_error_upper":"2.5174980031694949530684643846133e-4","positive":true},
{"index":62,"lower":"4.2845660692218412175883506898036e-3","upper":"4.9102868324798145694415871569556e-3","spatial_error_upper":"6.2941760100751140959895099917268e-5","parameter_error_upper":"2.4995339475414163508212624062024e-4","positive":true},
{"index":63,"lower":"4.1973801540191690387625365619931e-3","upper":"4.8186094494359246955515402019005e-3","spatial_error_upper":"6.2436427029928665702171482190765e-5","parameter_error_upper":"2.4821533069921261938509734710907e-4","positive":true}
],"all_positive":true}


==> anc/certificates/results/second-pass/profile-0835-64-96.json <==
{"method":"interval second-derivative midpoint, integrated parameter derivative, rational graded mesh, certified Simpson bound, fourth exponential minorant","mpfr":"4.2.2","precision":96,"gamma":"8.3499999999999999999999999999293e-1","np":128,"nd":128,"ny":24,"tail":"7.7486770507346502476437237589309e-6","panels":[
{"index":64,"lower":"4.1111951733518699024840384653475e-3","upper":"4.7280738908719348658585961646320e-3","spatial_error_upper":"6.1945719527815268151844076140795e-5","parameter_error_upper":"2.4653320450236239447449869158222e-4","positive":true},
{"index":65,"lower":"4.0259791858651461333975179274959e-3","upper":"4.6386425973664023000980411838784e-3","spatial_error_upper":"6.1469095379281240148341574707279e-5","parameter_error_upper":"2.4490475349770687485768720745002e-4","positive":true},
{"index":66,"lower":"3.9417015748188385179308089240550e-3","upper":"4.5502796277026635056260533736145e-3","spatial_error_upper":"6.1006003144001886114465971041287e-5","parameter_error_upper":"2.4332787112563060400754399376011e-4","positive":true},
{"index":67,"lower":"3.8583329617104104510185755451347e-3","upper":"4.4629505767918459064406932325529e-3","spatial_error_upper":"6.0555969008122312999785512196013e-5","parameter_error_upper":"2.4180052223193055342069178752756e-4","positive":true},
{"index":68,"lower":"3.7758451881084672400602228101327e-3","upper":"4.3766224372669018524108608115577e-3","spatial_error_upper":"6.0118490979189961372412904242131e-5","parameter_error_upper":"2.4032078875394283472671284008359e-4","positive":true},
{"index":69,"lower":"3.6942111946509157291343760735463e-3","upper":"4.2912635747981334648653473989049e-3","spatial_error_upper":"5.9693102299362644060803113641925e-5","parameter_error_upper":"2.3888685446682627096491793558738e-4","positive":true},
{"index":70,"lower":"3.6134049515399897565561208568146e-3","upper":"4.2068436618987733807153447506977e-3","spatial_error_upper":"5.9279407508730361312280740555849e-5","parameter_error_upper":"2.3749697057633439922622949818780e-4","positive":true},
{"index":71,"lower":"3.5334014392945939885812400011249e-3","upper":"4.1233335706466685004410315384808e-3","spatial_error_upper":"5.8877002625155294101377424165757e-5","parameter_error_upper":"2.3614949152446885158570387118063e-4","positive":true},
{"index":72,"lower":"3.4541765334005164190101278400562e-3","upper":"4.0407053699444933222940676273083e-3","spatial_error_upper":"5.8485487587579953572965471708853e-5","parameter_error_upper":"2.3484291885200235061785214301981e-4","positive":true},
{"index":73,"lower":"3.3757066775496054827486548767759e-3","upper":"3.9589325419587250458977427312919e-3","spatial_error_upper":"5.8104491499865872788133428042665e-5","parameter_error_upper":"2.3357614755537711955627037623101e-4","positive":true},
{"index":74,"lower":"3.2979696383241586624478078173135e-3","upper":"3.8779891242736473872715011495205e-3","spatial_error_upper":"5.7733667697837029990534686690960e-5","parameter_error_upper":"2.3234766475531461869676765119988e-4","positive":true},
{"index":75,"lower":"3.2209441182551551585051444054363e-3","upper":"3.7978500002791201925920721030794e-3","spatial_error_upper":"5.7372690134626508665814665688061e-5","parameter_error_upper":"2.3115589197709043135538477999812e-4","positive":true},
{"index":76,"lower":"3.1446094039623444550079913784005e-3","upper":"3.7184911605807272944981034324420e-3","spatial_error_upper":"5.7021272998657900273144290841356e-5","parameter_error_upper":"2.2999947216844316989787723537336e-4","positive":true},
{"index":77,"lower":"3.0689454779558284519486753324836e-3","upper":"3.6398895063935790949023108829805e-3","spatial_error_upper":"5.6679129677164241320885560786788e-5","parameter_error_upper":"2.2887715653303408848819104561984e-4","positive":true},
{"index":78,"lower":"2.9939328835949609375062767430964e-3","upper":"3.5620229050047423881705219006030e-3","spatial_error_upper":"5.6345951434991501419841353754276e-5","parameter_error_upper":"2.2778792110428482818616489242309e-4","positive":true},
{"index":79,"lower":"2.9195527367970759877951691106249e-3","upper":"3.4848701033285448268146745439613e-3","spatial_error_upper":"5.6021459575003049918866592242334e-5","parameter_error_upper":"2.2673086550914484713092324991621e-4","positive":true},
{"index":80,"lower":"2.8457872099602334722546085318102e-3","upper":"3.4084101737397969561410953586052e-3","spatial_error_upper":"5.5705398058642486522803509110367e-5","parameter_error_upper":"2.2570470130365859825613067343839e-4","positive":true},
{"index":81,"lower":"2.7726188291436998005185674604025e-3","upper":"3.3326231508198035719578214061505e-3","spatial_error_upper":"5.5397581811998292735581321606563e-5","parameter_error_upper":"2.2470837345056588129216960431469e-4","positive":true},
{"index":82,"lower":"2.7000305455962539534014701053157e-3","upper":"3.2574898976302421276149192120421e-3","spatial_error_upper":"5.5097787167389526470704241644341e-5","parameter_error_upper":"2.2374106725141006375914895923536e-4","positive":true},
{"index":83,"lower":"2.6280057728733812024934049938444e-3","upper":"3.1829920100031039166135790978037e-3","spatial_error_upper":"5.4805773814077197836023018388068e-5","parameter_error_upper":"2.2280211998311626981175541090430e-4","positive":true},
{"index":84,"lower":"2.5565290631999663190518850595675e-3","upper":"3.1091110849412065502898989015485e-3","spatial_error_upper":"5.4521329327836547959885009624442e-5","parameter_error_upper":"2.2189027238825275125345196632728e-4","positive":true},
{"index":85,"lower":"2.4855850268898734673002413584539e-3","upper":"3.0358297490888744742830631757359e-3","spatial_error_upper":"5.4244278210586387942198794750013e-5","parameter_error_upper":"2.2100471416188413549851500287184e-4","positive":true},
{"index":86,"lower":"2.4151583617568853556927722142988e-3","upper":"2.9631315801273675095178241371150e-3","spatial_error_upper":"5.3974400602676341548770518201789e-5","parameter_error_upper":"2.2014511123246949130645439196220e-4","positive":true},
{"index":87,"lower":"2.3452347539989792587439113162826e-3","upper":"2.8910001594185867440734880809885e-3","spatial_error_upper":"5.3711462740612106612415896382376e-5","parameter_error_upper":"2.1931065118480103337545977007763e-4","positive":true},
{"index":88,"lower":"2.2758004974778730986128163672375e-3","upper":"2.8194194087956323917086363564425e-3","spatial_error_upper":"5.3455312131474221606131452249911e-5","parameter_error_upper":"2.1850030684204877259482363886284e-4","positive":true},
{"index":89,"lower":"2.2068415855543822782757729175548e-3","upper":"2.7483744571738711971589290366620e-3","spatial_error_upper":"5.3205799681823545701687704537904e-5","parameter_error_upper":"2.1771380152567642858449706391166e-4","positive":true},
{"index":90,"lower":"2.1383452959574874391049255482289e-3","upper":"2.6778500163513191601678571365621e-3","spatial_error_upper":"5.2962757196416046605291053368136e-5","parameter_error_upper":"2.1695002702335889143177503355891e-4","positive":true},
{"index":91,"lower":"2.0702989672170191955247499414145e-3","upper":"2.6078315673265782754178369685424e-3","spatial_error_upper":"5.2726056635730671015480892147103e-5","parameter_error_upper":"2.1620818927506386250012442759004e-4","positive":true},
{"index":92,"lower":"2.0026895941104461345876317361463e-3","upper":"2.5383057295524575333348203515690e-3","spatial_error_upper":"5.2495520925195913289575868112418e-5","parameter_error_upper":"2.1548828446823412061257902699827e-4","positive":true},
{"index":93,"lower":"1.9355056896422278222825212699549e-3","upper":"2.4692583654850288947032561977597e-3","spatial_error_upper":"5.2271003596710538324797415157429e-5","parameter_error_upper":"2.1478914068211952734802101984590e-4","positive":true},
{"index":94,"lower":"1.8687351939722369513184461343542e-3","upper":"2.4006766398986283181195007092255e-3","spatial_error_upper":"5.2052427521751845409875138139017e-5","parameter_error_upper":"2.1411045434896844189054020721884e-4","positive":true},
{"index":95,"lower":"1.8023665216435151875026039457632e-3","upper":"2.3325479425116323989637556355739e-3","spatial_error_upper":"5.1839645004530262171321697751381e-5","parameter_error_upper":"2.1345186786090284302029428705897e-4","positive":true}
],"all_positive":true}


==> anc/certificates/results/second-pass/profile-0835-96-128.json <==
{"method":"interval second-derivative midpoint, integrated parameter derivative, rational graded mesh, certified Simpson bound, fourth exponential minorant","mpfr":"4.2.2","precision":96,"gamma":"8.3499999999999999999999999999293e-1","np":128,"nd":128,"ny":24,"tail":"7.7486770507346502476437237589309e-6","panels":[
{"index":96,"lower":"1.7363890506122382665050187522915e-3","upper":"2.2648593703226560824422729287925e-3","spatial_error_upper":"5.1632553002491445015712502130569e-5","parameter_error_upper":"2.1281235100356102404632230665576e-4","positive":true},
{"index":97,"lower":"1.6707911828419874380165476122692e-3","upper":"2.1975996398044254901759692198537e-3","spatial_error_upper":"5.1431067736700849815841529927645e-5","parameter_error_upper":"2.1219215214655145588951222615778e-4","positive":true},
{"index":98,"lower":"1.6055631031213281027175455731658e-3","upper":"2.1307563022119638248162662845896e-3","spatial_error_upper":"5.1235031156476198516444469996251e-5","parameter_error_upper":"2.1159012002517104080279040099147e-4","positive":true},
{"index":99,"lower":"1.5406941159089169582414035019771e-3","upper":"2.0643183821223011401471145975484e-3","spatial_error_upper":"5.1044400976919472897146824735327e-5","parameter_error_upper":"2.1100616455123095067911491845116e-4","positive":true},
{"index":100,"lower":"1.4761743340874943345901838788843e-3","upper":"1.9982746652511256898731480606902e-3","spatial_error_upper":"5.0859007030168628619772872837925e-5","parameter_error_upper":"2.1043979999420046367260601807270e-4","positive":true},
{"index":101,"lower":"1.4119938525725609960556865194480e-3","upper":"1.9326145025322824405477625142367e-3","spatial_error_upper":"5.0678792861394115176861594674356e-5","parameter_error_upper":"2.0989071862169695913804882787371e-4","positive":true},
{"index":102,"lower":"1.3481429333720933677542669187347e-3","upper":"1.8673276038000237321082936789547e-3","spatial_error_upper":"5.0503632717727530333842098810180e-5","parameter_error_upper":"2.0935877802291034734897023105599e-4","positive":true},
{"index":103,"lower":"1.2846130196969046078364267510883e-3","upper":"1.8024030034148733677691749991196e-3","spatial_error_upper":"5.0333443231398848308435998289758e-5","parameter_error_upper":"2.0884286518431251843101751418866e-4","positive":true},
{"index":104,"lower":"1.2213943115731695253101461794603e-3","upper":"1.7378314653259493395618820061408e-3","spatial_error_upper":"5.0168151637704732277637987951886e-5","parameter_error_upper":"2.0834334299769299740360680731801e-4","positive":true},
{"index":105,"lower":"1.1584789076737241390305079882927e-3","upper":"1.6736023228011032024740419625094e-3","spatial_error_upper":"5.0007649958154645856971448208252e-5","parameter_error_upper":"2.0785894502754779467751830582090e-4","positive":true},
{"index":106,"lower":"1.0958572043250763126044646979694e-3","upper":"1.6097070618192490998314686656688e-3","spatial_error_upper":"4.9851935325756594703896405590747e-5","parameter_error_upper":"2.0739022737957800109170648697725e-4","positive":true},
{"index":107,"lower":"1.0335216219881057750877911530917e-3","upper":"1.5461355777813109660139286396146e-3","spatial_error_upper":"4.9700896143479554036211205255640e-5","parameter_error_upper":"2.0693604765848627709957974246976e-4","positive":true},
{"index":108,"lower":"9.7146309363885967856261689796113e-4","upper":"1.4828796710706625357315818893544e-3","spatial_error_upper":"4.9554495171782929522477915428082e-5","parameter_error_upper":"2.0649688547141522602918101728339e-4","positive":true},
{"index":109,"lower":"9.0967440214700806764623897948467e-4","upper":"1.4199296943254450585464187454036e-3","spatial_error_upper":"4.9412618335057347659699709145423e-5","parameter_error_upper":"2.0607164856959371646058977045399e-4","positive":true},
{"index":110,"lower":"8.4814682346108011584086423941692e-4","upper":"1.3572778945760705839263024391588e-3","spatial_error_upper":"4.9275291608096430572474882245324e-5","parameter_error_upper":"2.0566080543916510435831284069501e-4","positive":true},
{"index":111,"lower":"7.8687351692741975237759460517675e-4","upper":"1.2949150088857062726070830877219e-3","spatial_error_upper":"4.9142362937698748726951797474471e-5","parameter_error_upper":"2.0526330604152667896257968745845e-4","positive":true},
{"index":112,"lower":"7.2584609257618477932886640235534e-4","upper":"1.2328336836272946402088615947577e-3","spatial_error_upper":"4.9013847463816142456567183116428e-5","parameter_error_upper":"2.0487966258887964712981447155402e-4","positive":true},
{"index":113,"lower":"6.6505804481114527327997560890569e-4","upper":"1.1710250279292299111080374502583e-3","spatial_error_upper":"4.8889643592099329654003113908684e-5","parameter_error_upper":"2.0450879335082103420200609153449e-4","positive":true},
{"index":114,"lower":"6.0450128081210417361540988611955e-4","upper":"1.1094820729516039633435472426922e-3","spatial_error_upper":"4.8769728901416687960600826813350e-5","parameter_error_upper":"2.0415129218494700710337852028867e-4","positive":true},
{"index":115,"lower":"5.4416923202789218904229014293956e-4","upper":"1.0481966485875404045739186377258e-3","spatial_error_upper":"4.8654040847276995535178475835857e-5","parameter_error_upper":"2.0380643043882014554998877008539e-4","positive":true},
{"index":116,"lower":"4.8405445362607746497698437268950e-4","upper":"9.8716177269756473004628861082011e-4","spatial_error_upper":"4.8542553139018427574134563099939e-5","parameter_error_upper":"2.0347447546634222525306657907787e-4","positive":true},
{"index":117,"lower":"4.2415082784591475395315589878029e-4","upper":"9.2636943690608412550553432383875e-4","spatial_error_upper":"4.8435208677341474364125044627692e-5","parameter_error_upper":"2.0315454891322936573242184051307e-4","positive":true},
{"index":118,"lower":"3.6445145044320901436551866038696e-4","upper":"8.6581270974831042667250207104039e-4","spatial_error_upper":"4.8331939290030666277656606836098e-5","parameter_error_upper":"2.0284671533357405964006555989130e-4","positive":true},
{"index":119,"lower":"3.0494993132848979914405176138253e-4","upper":"8.0548442604455603373038772831627e-4","spatial_error_upper":"4.8232773441322974399043411717337e-5","parameter_error_upper":"2.0255056884980304363544092330960e-4","positive":true},
{"index":120,"lower":"2.4563993015457034674265414044005e-4","upper":"7.4537764172538711297184350724992e-4","spatial_error_upper":"4.8137590661653652990435857293983e-5","parameter_error_upper":"2.0226593834300556596037041082858e-4","positive":true},
{"index":121,"lower":"1.8651484986789073246430881338814e-4","upper":"6.8548593107394564099201042224165e-4","spatial_error_upper":"4.8046441310884936333873826337399e-5","parameter_error_upper":"2.0199286953648284951310599447288e-4","positive":true},
{"index":122,"lower":"1.2756907821521143585503654405424e-4","upper":"6.2580213637566382639270971062025e-4","spatial_error_upper":"4.7959208203913197800725505715272e-5","parameter_error_upper":"2.0173071744295184603422582065875e-4","positive":true},
{"index":123,"lower":"6.8795858982129744878675491850071e-5","upper":"5.6632048818169893353749039632270e-4","spatial_error_upper":"4.7875948093636921376630253742959e-5","parameter_error_upper":"2.0147992939534884814533763607823e-4","positive":true},
{"index":124,"lower":"1.0189937442658467930968645538496e-5","upper":"5.0703395169059646755736962484230e-4","spatial_error_upper":"4.7796628908162103602245248377139e-5","parameter_error_upper":"2.0123965827699070162778043449012e-4","positive":true},
{"index":125,"lower":"-4.8255022765018307611366330337110e-5","upper":"4.4793680201770230098940734959780e-4","spatial_error_upper":"4.7721242469159125951469047865659e-5","parameter_error_upper":"2.0101022900138261627537062891948e-4","positive":false},
{"index":126,"lower":"-1.0654447391644379765998477186584e-4","upper":"3.8902265091762336712681993186048e-4","spatial_error_upper":"4.7649769780865655699492789657183e-5","parameter_error_upper":"2.0079120372474364224735397223645e-4","positive":false},
{"index":127,"lower":"-1.6468390974910701403163924302184e-4","upper":"3.3028536506265248395264132274204e-4","spatial_error_upper":"4.7582105741527320002556305427134e-5","parameter_error_upper":"2.0058237904924875392706689424409e-4","positive":false}
],"all_positive":false}


==> anc/certificates/results/second-pass/profile-0835-refined-125.json <==
{"method":"interval second-derivative midpoint, integrated parameter derivative, rational graded mesh, certified Simpson bound, fourth exponential minorant","mpfr":"4.2.2","precision":96,"gamma":"8.3499999999999999999999999999293e-1","np":512,"nd":192,"ny":32,"tail":"7.7486770507346502476437237589309e-6","panels":[
{"index":500,"lower":"2.0222658286833894001750997016511e-4","upper":"2.9633183018081148389303113153173e-4","spatial_error_upper":"1.5356861809533295558033495876321e-5","parameter_error_upper":"3.2310108147817023184227971767334e-5","positive":true},
{"index":501,"lower":"1.8753004790782105946978650615853e-4","upper":"2.8160152835238732356506590960457e-4","spatial_error_upper":"1.5357723510156952886062235791166e-5","parameter_error_upper":"3.2297620488190048386285541249543e-5","positive":true},
{"index":502,"lower":"1.7284408666933425878674827161056e-4","upper":"2.6688217013836093449903473386678e-4","spatial_error_upper":"1.5358707004323538547927772309679e-5","parameter_error_upper":"3.2285231146024175988271549990517e-5","positive":true},
{"index":503,"lower":"1.5816860510428884177738613606665e-4","upper":"2.5217366481455837360859915931126e-4","spatial_error_upper":"1.5359812777878298844784306006642e-5","parameter_error_upper":"3.2272941470660971775838677694810e-5","positive":true}
],"all_positive":true}


==> anc/certificates/results/second-pass/profile-0835-refined-126.json <==
{"method":"interval second-derivative midpoint, integrated parameter derivative, rational graded mesh, certified Simpson bound, fourth exponential minorant","mpfr":"4.2.2","precision":96,"gamma":"8.3499999999999999999999999999293e-1","np":512,"nd":192,"ny":32,"tail":"7.7486770507346502476437237589309e-6","panels":[
{"index":504,"lower":"1.4350350223057214491296879084600e-4","upper":"2.3747592943165483959464542129985e-4","spatial_error_upper":"1.5361041334574992626479106367858e-5","parameter_error_upper":"3.2260760148299849667158683848356e-5","positive":true},
{"index":505,"lower":"1.2884869400083574916064621357182e-4","upper":"2.2278886493988545283498496864928e-4","spatial_error_upper":"1.5362392682821913258598687088628e-5","parameter_error_upper":"3.2248679843465156478479367126512e-5","positive":true},
{"index":506,"lower":"1.1420409189825576977846359285225e-4","upper":"2.0811237758634954083522517944012e-4","spatial_error_upper":"1.5363866603592554828092046549354e-5","parameter_error_upper":"3.2236698331868829272973571853809e-5","positive":true},
{"index":507,"lower":"9.9569608541491391898062944625189e-5","upper":"1.9344637330318249359225687178356e-4","spatial_error_upper":"1.5365462933475009718080594534109e-5","parameter_error_upper":"3.2224812608968986432244521746106e-5","positive":true}
],"all_positive":true}


==> anc/certificates/results/second-pass/profile-0835-refined-127.json <==
{"method":"interval second-derivative midpoint, integrated parameter derivative, rational graded mesh, certified Simpson bound, fourth exponential minorant","mpfr":"4.2.2","precision":96,"gamma":"8.3499999999999999999999999999293e-1","np":512,"nd":192,"ny":32,"tail":"7.7486770507346502476437237589309e-6","panels":[
{"index":508,"lower":"8.4945154079920315745947997132052e-5","upper":"1.7879076130551576755539692871827e-4","spatial_error_upper":"1.5367181934653207093229132917760e-5","parameter_error_upper":"3.2213022121352300333608246502106e-5","positive":true},
{"index":509,"lower":"7.0330638471589948970179514628736e-5","upper":"1.6414545180678545345329957553960e-4","spatial_error_upper":"1.5369023790038839144368588691012e-5","parameter_error_upper":"3.2201326990282093692513381965651e-5","positive":true},
{"index":510,"lower":"5.5725964185500963950032894271822e-5","upper":"1.4951036330977205288678160358329e-4","spatial_error_upper":"1.5370989290294027628680446823907e-5","parameter_error_upper":"3.2189734619055120552547610598818e-5","positive":true},
{"index":511,"lower":"4.1131043785077333551803534278384e-5","upper":"1.3488540501651662289107910462580e-4","spatial_error_upper":"1.5373079003856319299290374246548e-5","parameter_error_upper":"3.2178242936200966206818487522212e-5","positive":true}
],"all_positive":true}


==> anc/certificates/results/second-pass/python-reruns.json <==
[
  {
    "name": "universal-primal",
    "command": [
      "/opt/pyvenv/bin/python",
      "code/certify_universal.py",
      "--output",
      "results/second-pass/universal-primal.json"
    ],
    "returncode": 0,
    "elapsed_seconds": 19.03213381767273
  },
  {
    "name": "comparison",
    "command": [
      "/opt/pyvenv/bin/python",
      "code/comparison_certificate.py",
      "results/second-pass/comparison.json"
    ],
    "returncode": 0,
    "elapsed_seconds": 27.9516921043396
  },
  {
    "name": "information",
    "command": [
      "/opt/pyvenv/bin/python",
      "code/certify_information.py"
    ],
    "returncode": 0,
    "elapsed_seconds": 27.951374292373657
  },
  {
    "name": "gaussian-envelopes",
    "command": [
      "/opt/pyvenv/bin/python",
      "code/certify_gaussian_envelopes.py"
    ],
    "returncode": 0,
    "elapsed_seconds": 27.951003074645996
  },
  {
    "name": "asymptotic",
    "command": [
      "/opt/pyvenv/bin/python",
      "asymptotic/code/certify_fourth_order.py"
    ],
    "returncode": 0,
    "elapsed_seconds": 27.949265003204346
  },
  {
    "name": "signing",
    "command": [
      "/opt/pyvenv/bin/python",
      "code/signing.py",
      "code/example-matrix.json",
      "--output",
      "results/second-pass/exact-signing-example.json"
    ],
    "returncode": 0,
    "elapsed_seconds": 27.941314458847046
  },
  {
    "name": "exact-coverage",
    "command": [
      "/opt/pyvenv/bin/python",
      "code/check_second_pass.py"
    ],
    "returncode": 0,
    "elapsed_seconds": 27.93724250793457
  }
]


==> anc/certificates/results/second-pass/reproduction-summary.json <==
{
  "P4_power_coefficients": {
    "0,0": "120",
    "0,1": "120",
    "0,2": "60",
    "0,3": "16",
    "0,4": "16",
    "1,0": "-720",
    "1,1": "-600",
    "1,2": "-240",
    "1,3": "-64",
    "2,0": "732",
    "2,1": "432",
    "2,2": "96",
    "3,0": "-208",
    "3,1": "-64",
    "4,0": "16"
  },
  "bernstein_min": "-771487/5000",
  "bernstein_max": "82886/625",
  "bernstein_abs_bound": "155",
  "scalar_normal_checks": [
    "541338378293/76622738227200",
    "3538720799/261894124800"
  ],
  "nonconvexity_gap": "259/186000",
  "all_exact_checks_passed": true,
  "profile": {
    "gamma": "167/200",
    "C": "6.8383231851485",
    "cover": "[0,1]",
    "number_of_final_panels": 137,
    "refined_parent_panels": [
      125,
      126,
      127
    ],
    "minimum_lower_endpoint": "1.0189937442658467930968645538496e-5",
    "minimum_interval": [
      "31/32",
      "125/128"
    ],
    "all_positive": true,
    "all_intervals_exactly_cover_unit_interval": true
  },
  "profile_recomputed_in_this_run": true,
  "python_checks": [
    {
      "command": [
        "/opt/pyvenv/bin/python",
        "code/certify_universal.py",
        "--output",
        "results/second-pass/universal-primal.json"
      ],
      "returncode": 0,
      "elapsed_seconds": 15.834686449000174
    },
    {
      "command": [
        "/opt/pyvenv/bin/python",
        "code/comparison_certificate.py",
        "results/second-pass/comparison.json"
      ],
      "returncode": 0,
      "elapsed_seconds": 25.514944910000168
    },
    {
      "command": [
        "/opt/pyvenv/bin/python",
        "code/certify_information.py"
      ],
      "returncode": 0,
      "elapsed_seconds": 0.7813817959997778
    },
    {
      "command": [
        "/opt/pyvenv/bin/python",
        "code/certify_gaussian_envelopes.py"
      ],
      "returncode": 0,
      "elapsed_seconds": 0.6560414640000545
    },
    {
      "command": [
        "/opt/pyvenv/bin/python",
        "asymptotic/code/certify_fourth_order.py"
      ],
      "returncode": 0,
      "elapsed_seconds": 2.5054590209999787
    },
    {
      "command": [
        "/opt/pyvenv/bin/python",
        "code/signing.py",
        "code/example-matrix.json",
        "--output",
        "results/second-pass/exact-signing-example.json"
      ],
      "returncode": 0,
      "elapsed_seconds": 0.5784437280001384
    },
    {
      "command": [
        "/opt/pyvenv/bin/python",
        "code/check_signing.py"
      ],
      "returncode": 0,
      "elapsed_seconds": 0.5794228999998268
    },
    {
      "command": [
        "/opt/pyvenv/bin/python",
        "code/check_second_pass.py"
      ],
      "returncode": 0,
      "elapsed_seconds": 0.6044632590001129
    }
  ]
}


==> anc/certificates/results/second-pass/signing-checks.json <==
{
  "gamma": "167/200",
  "exact_signing_examples": [
    {
      "signs": [
        1,
        1
      ],
      "row_sums": [
        "0",
        "0"
      ],
      "proposals": 1,
      "zero_matrix": true,
      "discrepancy": "0"
    },
    {
      "signs": [
        -1,
        -1,
        -1
      ],
      "row_sums": [
        "-7/5",
        "-6/5"
      ],
      "proposals": 1,
      "zero_matrix": false,
      "discrepancy": "7/5",
      "strict_profile_test": true,
      "C": "13676646370297/2000000000000",
      "gamma": "167/200",
      "comparison": "exists j: (load + gamma*s3_j/s2_j)^2 < C^2*s2_j"
    },
    {
      "signs": [
        -1,
        -1
      ],
      "row_sums": [
        "-1/100",
        "1/50"
      ],
      "proposals": 1,
      "zero_matrix": false,
      "discrepancy": "1/50",
      "strict_profile_test": true,
      "C": "13676646370297/2000000000000",
      "gamma": "167/200",
      "comparison": "exists j: (load + gamma*s3_j/s2_j)^2 < C^2*s2_j"
    },
    {
      "signs": [
        -1,
        -1,
        -1
      ],
      "row_sums": [
        "-24"
      ],
      "proposals": 1,
      "zero_matrix": false,
      "discrepancy": "24",
      "strict_profile_test": true,
      "C": "13676646370297/2000000000000",
      "gamma": "167/200",
      "comparison": "exists j: (load + gamma*s3_j/s2_j)^2 < C^2*s2_j"
    },
    {
      "signs": [
        -1,
        -1,
        -1,
        -1
      ],
      "row_sums": [
        "-2",
        "0"
      ],
      "proposals": 1,
      "zero_matrix": false,
      "discrepancy": "2",
      "strict_profile_test": true,
      "C": "13676646370297/2000000000000",
      "gamma": "167/200",
      "comparison": "exists j: (load + gamma*s3_j/s2_j)^2 < C^2*s2_j"
    }
  ],
  "invalid_inputs_rejected": 5,
  "all_passed": true
}


==> anc/certificates/results/second-pass/universal-primal.json <==
{
  "radius": "13676646370297/2000000000000",
  "rational_k_upper": "114852448784985689583358068636931064833105544537/500000000000000000000000000000000000000000000000",
  "height_enclosure": [
    "1.00000000000000639518571466107790327",
    "1.00000000000000639518571469690117328"
  ],
  "height_endpoints": [
    "85070591730235159908076622819187717823/85070591730234615865843651857942052864",
    "170141183460470319816153251733388989569/170141183460469231731687303715884105728"
  ],
  "strictly_above_one": true,
  "Phi_series_n": 30,
  "gradient_degree": 550,
  "density_series_n": 30,
  "normalizer_in_x": [
    "1.82980770933983640209204024109187047",
    "1.82980770933983640209204024109187048"
  ],
  "uniform_gradient_error": "1725436586697640946858688965569256369898243657920509881853816862277949/138742718784619939179555975904137708382450611234962197557406023260700974822168652404490240000000",
  "density_error": "1/5079028678620997542388296070425860883087360000000",
  "elapsed_seconds": 15.250354290008545,
  "arithmetic": "224-bit fixed-point polynomial arithmetic and 128-bit directed dyadic intervals"
}


==> anc/certificates/results/universal-primal.json <==
{
  "radius": "13676646370297/2000000000000",
  "rational_k_upper": "114852448784985689583358068636931064833105544537/500000000000000000000000000000000000000000000000",
  "height_enclosure": [
    "1.00000000000000639518571466107790327",
    "1.00000000000000639518571469690117328"
  ],
  "height_endpoints": [
    "85070591730235159908076622819187717823/85070591730234615865843651857942052864",
    "170141183460470319816153251733388989569/170141183460469231731687303715884105728"
  ],
  "strictly_above_one": true,
  "Phi_series_n": 30,
  "gradient_degree": 550,
  "density_series_n": 30,
  "normalizer_in_x": [
    "1.82980770933983640209204024109187047",
    "1.82980770933983640209204024109187048"
  ],
  "uniform_gradient_error": "1725436586697640946858688965569256369898243657920509881853816862277949/138742718784619939179555975904137708382450611234962197557406023260700974822168652404490240000000",
  "density_error": "1/5079028678620997542388296070425860883087360000000",
  "elapsed_seconds": 22.014876127243042,
  "arithmetic": "224-bit fixed-point polynomial arithmetic and 128-bit directed dyadic intervals"
}

